Optimizing Intermediate Representations of Generative Models for Phase Retrieval

Phase retrieval is the problem of reconstructing images from magnitude-only measurements. In many real-world applications the problem is underdetermined. When training data is available, generative models allow optimization in a lower-dimensional latent space, hereby constraining the solution set to those images that can be synthesized by the generative model. However, not all possible solutions are within the range of the generator. Instead, they are represented with some error. To reduce this representation error in the context of phase retrieval, we first leverage a novel variation of intermediate layer optimization (ILO) to extend the range of the generator while still producing images consistent with the training data. Second, we introduce new initialization schemes that further improve the quality of the reconstruction. With extensive experiments on the Fourier phase retrieval problem and thorough ablation studies, we can show the benefits of our modified ILO and the new initialization schemes. Additionally, we analyze the performance of our approach on the Gaussian phase retrieval problem.

==> supplementary-material/code/data.py <==
import torch
from torchvision import datasets, transforms
from torch.utils.data.sampler import SubsetRandomSampler, Sampler
from PIL import Image
import io
import h5py
import numpy as np


# Custom Dataset for loading the CelebA H5 file containing all images as jpeg
class CelebAH5(torch.utils.data.Dataset):
    def __init__(self, h5file, transform):
        super(CelebAH5, self).__init__()
        self.h5file = h5file
        self.n_images = self.h5file['images'].shape[0]
        self.transform = transform

    def __getitem__(self, index):
        bin_data =  self.h5file['images'][index]
        return self.transform(Image.open(io.BytesIO(bin_data)))

    def __len__(self):
        return self.n_images
    
class ImageOnly(torch.utils.data.Dataset):

    def __init__(self, orig_dataset):
        self.orig_dataset = orig_dataset

    def __len__(self):
        return len(self.orig_dataset)

    def __getitem__(self, idx):
        return self.orig_dataset[idx][0]
        
# Linearly samples from a dataset without shuffle (Needed for linear validation)
class LinearSampler(Sampler):
    def __init__(self, indices):
        self.indices = indices

    def __iter__(self):
        return iter(self.indices)

    def __len__(self):
        return len(self.indices)        

        
def load(name='MNIST', path="", batch_size=64, num_workers=4, normalization=[]): 
    if name[:6].lower() == 'celeba':
        print(name)
        
        if name[6:].lower() == 'pad':
            trans = transforms.Compose([
                transforms.CenterCrop((108, 108)),
                transforms.Resize(64),
                transforms.Pad(32, 0),
                transforms.ToTensor(), 
            ]+normalization)
        elif name[6:].lower() == 'full':
            trans = transforms.Compose([
                transforms.Resize(64),
                transforms.CenterCrop((64, 64)),
                transforms.ToTensor(), 
            ]+normalization)
        else: 
            trans = transforms.Compose([
            transforms.CenterCrop((108, 108)),
            transforms.Resize(64),
            transforms.ToTensor(),
        ]+normalization)

        h5file = h5py.File(path, 'r')
        dataset = CelebAH5(h5file, transform=trans)

        indices = list(range(202589))
        train_idx, valid_idx, test_idx = indices[:162769], indices[162769:182636], indices[182636:]
        train_sampler = SubsetRandomSampler(train_idx)
        valid_sampler = LinearSampler(valid_idx)
        test_sampler = LinearSampler(test_idx)

        trainloader = torch.utils.data.DataLoader(
            dataset, batch_size=batch_size, sampler=train_sampler, num_workers=num_workers)

        validloader = torch.utils.data.DataLoader(
            dataset, batch_size=batch_size, sampler=valid_sampler, shuffle=False, num_workers=num_workers)

        testloader = torch.utils.data.DataLoader(
            dataset, batch_size=batch_size, sampler=test_sampler, shuffle=False, num_workers=num_workers)

        imsize = (3, 64, 64)
            
        return {'train': trainloader, 'val': validloader, 'test': testloader}, imsize
    
    if name[:4].lower() == 'svhn':
        print(name)
        
        imsize = (3,32,32)
        
        train_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        val_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        test_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        
        trainset = datasets.SVHN(
            root=path, split='train',
            download=True,
            transform=train_trans
        )
        valset = datasets.SVHN(
            root=path, split='test',
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.SVHN(
            root=path, split='test',
            download=True,
            transform=test_trans
        )
        
    
    if name[:5].lower() == 'mnist':
        print(name)
        
        imsize = (1, 28, 28)
        
        if name[5:].lower() == 'rnd':
            train_trans = transforms.Compose([
                transforms.RandomAffine((-15, 15), scale=(0.8, 1.1), shear=(-30, 30), resample=Image.BILINEAR),
                transforms.ToTensor(),
            ]+normalization)
            val_trans = transforms.ToTensor()
            test_trans = transforms.ToTensor()
        
        elif name[5:].lower() == 'rotate':
            train_trans = transforms.Compose([
                transforms.RandomRotation((0, 180), resample=Image.BILINEAR),
                transforms.ToTensor(),
            ]+normalization)
            val_trans = transforms.Compose([
                transforms.RandomRotation((0, 180), resample=Image.BILINEAR),
                transforms.ToTensor(),
            ]+normalization)
            test_trans = transforms.Compose([
                transforms.RandomRotation((0, 180), resample=Image.BILINEAR),
                transforms.ToTensor(),
            ]+normalization)
        
        elif name[5:].lower() == 'pad':
            train_trans = val_trans = test_trans = transforms.Compose([
                transforms.Pad(14, 0),
                transforms.ToTensor(), 
            ]+normalization)
        
        elif name[5:].lower() == '64':
            imsize = (1, 64, 64)
            train_trans = val_trans = test_trans = transforms.Compose([
                transforms.Resize((64,64)),
                transforms.ToTensor()
            ]+normalization)
        
        else:
            train_trans = transforms.Compose([transforms.ToTensor()]+normalization)
            val_trans = transforms.Compose([transforms.ToTensor()]+normalization)
            test_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        
        trainset = datasets.MNIST(
            root=path, train=True,
            download=True,
            transform=train_trans
        )
        valset = datasets.MNIST(
            root=path, train=False,
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.MNIST(
            root=path, train=False,
            download=True,
            transform=test_trans
        )
        
    if name.lower() == 'fashion':
        print(name)
        
        imsize = (1, 28, 28)
        
        train_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        val_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        test_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        
        trainset = datasets.FashionMNIST(
            root=path, train=True,
            download=True,
            transform=train_trans
        )
        valset = datasets.FashionMNIST(
            root=path, train=False,
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.FashionMNIST(
            root=path, train=False,
            download=True,
            transform=test_trans
        )       
        
    if name.lower() == 'kmnist':
        print(name)
        
        imsize = (1, 28, 28)
        
        train_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        val_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        test_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        
        trainset = datasets.KMNIST(
            root=path, train=True,
            download=True,
            transform=train_trans
        )
        valset = datasets.KMNIST(
            root=path, train=False,
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.KMNIST(
            root=path, train=False,
            download=True,
            transform=test_trans
        )        
        
    if name[:6].lower() == 'emnist':
        print(name)
        
        imsize = (1, 28, 28)
        
        split = 'balanced'
        n_test = 18800
        if name[6:].lower() == 'letters':
            split = 'letters' 
            n_test = 20800
        
        train_trans = transforms.Compose([lambda x: transforms.functional.rotate(x, -90), 
                                          lambda x: transforms.functional.hflip(x),
                                          transforms.ToTensor()]+normalization)
        val_trans = transforms.Compose([lambda x: transforms.functional.rotate(x, -90), 
                                        lambda x: transforms.functional.hflip(x),
                                        transforms.ToTensor()]+normalization)
        test_trans = transforms.Compose([lambda x: transforms.functional.rotate(x, -90), 
                                         lambda x: transforms.functional.hflip(x),
                                         transforms.ToTensor()]+normalization)
        
        trainset = datasets.EMNIST(
            root=path, split=split, train=True,
            download=True,
            transform=train_trans
        )
        valset = datasets.EMNIST(
            root=path, split=split, train=False,
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.EMNIST(
            root=path, split=split, train=False,
            download=True,
            transform=test_trans
        )
        
    if name[:7].lower() == 'cifar10':
        print(name)
        
        imsize = (3, 32, 32)
        
        train_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        val_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        test_trans = transforms.Compose([transforms.ToTensor()]+normalization)
        
        if name[7:].lower() =='64':
            imsize = (3, 64, 64)
        
            train_trans = transforms.Compose([transforms.Resize([64,64]), transforms.ToTensor()]+normalization)
            val_trans = transforms.Compose([transforms.Resize([64,64]), transforms.ToTensor()]+normalization)
            test_trans = transforms.Compose([transforms.Resize([64,64]), transforms.ToTensor()]+normalization)
        
        
        trainset = datasets.CIFAR10(
            root=path, train=True,
            download=True,
            transform=train_trans
        )
        valset = datasets.CIFAR10(
            root=path, train=False,
            download=True,
            transform=val_trans
        )                                      
        testset = datasets.CIFAR10(
            root=path, train=False,
            download=True,
            transform=test_trans
        )        
        
    #if "conditioned" not in name.lower():
    #    trainset = OneLabel(trainset)
    #    valset = OneLabel(valset)
    #    testset = OneLabel(testset)

    indices = list(range(10000))
    if name[:6].lower() == 'emnist':
        indices = list(range(n_test))
        np.random.seed(42)
        np.random.shuffle(indices)
    valid_idx, test_idx = indices[-4096:], indices[:4096] # Last 1024: val, First 1024 test :-8976
    valid_sampler = LinearSampler(valid_idx)
    test_sampler = LinearSampler(test_idx)
        
    trainset = ImageOnly(trainset)
    valset = ImageOnly(valset)
    testset = ImageOnly(testset)    
        
    trainloader = torch.utils.data.DataLoader(
        trainset, batch_size=batch_size, shuffle=True, num_workers=num_workers
    )

    validloader = torch.utils.data.DataLoader(
        valset, batch_size=batch_size, sampler=valid_sampler, shuffle=False, num_workers=num_workers
    )

    testloader = torch.utils.data.DataLoader(
        testset, batch_size=batch_size, sampler=test_sampler, shuffle=False, num_workers=num_workers
    )

    return {'train': trainloader, 'val': validloader, 'test': testloader}, imsize



==> supplementary-material/code/evaluater.py <==
import numpy as np
import torch
from torch import nn
from scipy import linalg
from skimage.metrics import structural_similarity
from skimage.registration import phase_cross_correlation

import lpips as lp
import torch.nn.functional as F
from torch.autograd import Variable
from scipy.stats import entropy

import utils
                

def confidence_interval(arr):
    return 1.96 * np.std(arr) / np.sqrt(len(arr))


def lpips(true, pred, mode='vgg'):
    assert mode in ['alex', 'vgg', 'squeeze']
    true = torch.from_numpy(true).float() * 2 - 1
    pred = torch.from_numpy(pred).float() * 2 - 1
    
    if true.shape[1:] == (1,28,28):
        true = torch.tile(true, (1,3,1,1))
        pred = torch.tile(pred, (1,3,1,1))
        true = F.interpolate(true, size=64)
        pred = F.interpolate(pred, size=64)
    elif true.shape[2] == 32:
        true = F.interpolate(true, size=64)
        pred = F.interpolate(pred, size=64)
    
    loss_fn = lp.LPIPS(net=mode, verbose=False)
    lps = loss_fn(true, pred).squeeze().detach().numpy()
    return np.mean(lps), confidence_interval(lps)


def mse(true, pred):
    mses = np.mean((true - pred)**2, axis=(1,2,3))
    return np.mean(mses), confidence_interval(mses)


def magnitude_mse(true, pred):
    true_magn = np.abs(np.fft.fft2(true))
    pred_magn = np.abs(np.fft.fft2(pred))
    return mse(true_magn, pred_magn)


def mae(true, pred):
    maes = np.mean(np.abs(true - pred), axis=(1,2,3))
    return np.mean(maes), confidence_interval(maes)


def ssim(true, pred):
    ssims = np.zeros(len(true))
    for i in range((len(true))):
        ssims[i] = structural_similarity(true[i].transpose(1, 2, 0), 
                                         pred[i].transpose(1, 2, 0), 
                                         channel_axis=2,
                                         data_range=1)
    return np.mean(ssims), confidence_interval(ssims)


def psnr(true, pred):
    L = 1
    denom = np.mean((true - pred)**2, axis=(1,2,3))
    psnrs = 10 * np.log10(L**2 / (denom + 1e-15))
    return np.mean(psnrs), confidence_interval(psnrs)


def images2gray(true, pred):
    if true.shape[-1] == 3:
        true = utils.rgb2gray(true)
        pred = utils.rgb2gray(pred)
    else:
        true = true[..., 0]
        pred = pred[..., 0]
    return true, pred


def register(true, pred):
    registered = np.zeros(pred.shape)

    for i in range(len(true)):
        t = true[i].transpose(1, 2, 0)
        p = pred[i].transpose(1, 2, 0)
        
        shifted_pred, err = cross_correlation(t, p)
        rotshifted_pred, rot_err = cross_correlation(
            t, np.rot90(p, k=2, axes=(0, 1))
        )
        
        if err <= rot_err:
            registered[i] = shifted_pred.transpose(2, 0, 1)  
        else:
            registered[i] = rotshifted_pred.transpose(2, 0, 1)

    return registered


def cross_correlation(true, pred):
    true_gray, pred_gray = images2gray(true, pred)
    shifts, err, _ = phase_cross_correlation(
        true_gray, pred_gray, normalization=None
    )
    shifted = np.roll(pred, np.array(shifts).astype(int), axis=(0, 1))
    return shifted, err  


def benchmark(true, pred, measure, reg=False):
    
    if reg:
        pred = register(true, pred)
        
    err = globals()[measure](true, pred)
    err = np.round(err, 4)
    
    return err

==> supplementary-material/code/example.py <==
import numpy as np
import torch
import torch.nn as nn
from torchvision import datasets, transforms
from torch.utils.data import DataLoader

import stylegan.model
import stylegan.encoder

import utils
import optimizer
import evaluater

device = torch.device('cuda')

# load the data
dataset = datasets.CelebA('../data/', split='valid',
                             transform=transforms.Compose([
                                 transforms.CenterCrop((108, 108)),
                                 transforms.Resize(64),
                                 transforms.ToTensor(),
                             ])
                            )
dataset = utils.UnsupervisedDataset(dataset)
dataloader = DataLoader(dataset, shuffle=False, batch_size=64)

# load the pretrained generator
gen = stylegan.model.StyledGenerator(512).to(device)
ckpt = torch.load('./out/models/stylegan/CelebA_1500000.sd')
gen.load_state_dict(ckpt['g_running'])
gen = nn.DataParallel(gen)
gen.eval()

# load the pretrained magnitude encoder
init_enc = stylegan.encoder.StyleGANEncoderNet(64, w_plus=False).to(device)
ckpt = torch.load("./out/models/stylegan/id_magn_CelebA_198.sd")
init_enc.load_state_dict(ckpt['enc'])
init_enc = nn.DataParallel(init_enc)
init_enc.eval()

config = {'arch': 'stylegan',
          'device': device,
          'meas_fn': utils.torch_magnitudes,
          'dist_fn': lambda X, Y: torch.mean((X - Y)**2 , 
                                             dim=tuple(range(1, X.ndim))
                                            ),
          'start_layer': 0, 'end_layer': 4,
          'latent_size': (512,),
          'lr': [0.1, 0.1, 0.1, 0.1, 0.1], 
          'lr_rampup': 0.05, 'lr_rampdown': 0.25, 
          'im_steps': [(2000,1000,1), (400,100,3)], 
          'noise_radii': [],
          'latent_radii': [1000, 100],
          'back_steps': [(100,1000,0)],
          'pgd': True,
          'keep_im' : True,
          'normalize': True,
          'mahalanobis': False,
          'init_enc': (init_enc, [0,0,0,0,0]),
          'random_init': 0,
          'z_noise': 0.05,
          'gradient_noise': 0.02,
          }

# run the optimization
batch, out, latent, noise = optimizer.run(gen, config, dataloader, 
                                          imsize=(3, 64, 64), n_samples=64, 
                                          bs=64, restarts=1)

# select reconstructions corresponding to the lowest measurement error
new_out = utils.pick_results(batch, out)

# benchmark the results
for i in range(new_out.shape[1]):
    print("PSNR: {:.4f} +/- {:.4f}".format(
        *evaluater.benchmark(batch, new_out[:,i], measure='psnr')
    ))
    print("SSIM: {:.4f} +/- {:.4f}".format(
        *evaluater.benchmark(batch, new_out[:,i], measure='ssim')
    ))
    print("LPIPS: {:.4f} +/- {:.4f}".format(
        *evaluater.benchmark(batch, new_out[:,i], measure='lpips')
    ))
    
utils.plot_grid(np.vstack([batch[:16], new_out[:16, -1]]), figsize=(8,8))


==> supplementary-material/code/optimizer.py <==
import os

import numpy as np
import random
import matplotlib.pyplot as plt
from tqdm import tqdm

import torch
import torch.nn as nn
import torch.optim as optim

import utils



def run(model, config, dataloader, imsize=(3,64,64), n_samples=64, 
        bs=64, restarts=1, z_init=None, noise_init=None, 
        file=None, seed=42):
    
    """
    Run the optimization procedure.
    
    Inputs:
    - model: Pretrained generator (torch.nn.DataParallel).
    - config: Configuration file containing the hyperparameters (dict).
    - dataloader: Dataset object to load data from 
                  (torch.utils.data.DataLoader).
    - imsize: Shape of the images (tuple)
    - n_samples: Number of total samples to reconstruct (int).
    - bs: Size of the batches (int).
    - restarts: Number of restarts (int).
    - z_init: A numpy array of shape (N,R,*D) containing initial latent codes 
              of shape D. N has to be greater or equal than n_samples and 
              R has to be greater or equal than restarts.
    - noise_init: A list of numpy arrays of shape (N,R,*ND) containing initial
                  noise vectors of shape ND for StyleGAN and StyleGAN2.
                  N has to be greater or equal than n_samples and R has to be 
                  greater or equal than restarts.
    - file: Name of the file to be created (String).
    - seed: Integer to re-seed the random generators (int).
    
    Outputs:
    - batch: A numpy array of shape (n_samples,*imsize) of ground truth images 
             to be reconstructed.
    - out: A numpy array of shape (n_samples,restarts,*imsize) of the results.
    - latent: A numpy array of shape (N,R,*D) containing the final latent
              codes.
    - noise: A list of numpy arrays of shape (N,R,*ND) containing the final 
             noise vectors.
    """
    
    if seed is not None:
        np.random.seed(seed)
        random.seed(seed)
        torch.manual_seed(seed)
    
    lopt = LatentOptimizer(model, config)
    
    # create arrays for the output
    batch = np.zeros((n_samples, *imsize))
    out = np.zeros((n_samples, restarts, *imsize))
    latent = np.zeros((n_samples, restarts, *config['latent_size']))
    noise = []
    if config['arch'] == 'stylegan':
        for i in range(2, config['end_layer'] + 3):
            noise.append(np.zeros((n_samples, restarts, 1, 2**i, 2**i)))
    if config['arch'] == 'stylegan2':
        noise.append(np.zeros((n_samples, restarts, 1, 2 ** 2, 2 ** 2)))
        for i in range(3, config['end_layer'] + 3):
            for _ in range(2):
                noise.append(np.zeros((n_samples, restarts, 1, 
                                       2 ** i, 2 ** i)))

    for i, x in enumerate(dataloader):

        meas = config['meas_fn'](x)
        
        batch[i*bs : i*bs + bs] = x.detach().cpu().numpy()
        for r in range(restarts):
            print("Batch {:4d}/{}, Restart {}/{}".format(
                    i+1, n_samples//bs, r+1, restarts)
                 )
            
            z_i = None
            if z_init is not None:
                z_i = torch.tensor(z_init[i*bs : i*bs + bs, r], 
                                   dtype=torch.float, requires_grad=True)  
            n_i = None
            if noise_init is not None:
                n_i = [torch.tensor(n[i*bs : i*bs + bs,r], 
                                    dtype=torch.float, requires_grad=False) 
                       for n in noise_init]
            
            # run optimization
            lopt(meas, z_init=z_i, noise_init=n_i)
            
            # store the results
            result = lopt.result.detach().cpu().numpy()
            z = lopt.ims[0].detach().cpu().numpy()
            n = [no.detach().cpu().numpy() for no in lopt.noise]
            out[i*bs : i*bs + bs, r] = result
            latent[i*bs : i*bs + bs, r] = z
            for j, n1 in enumerate(n):
                noise[j][i*bs : i*bs + bs, r] = n1
            
        if i + 1 == n_samples//bs:
            break
            
    if file is not None:
        utils.save_results((batch, out, latent, noise), file)
        
    return (batch, out, latent, noise)



class Normalizer():
    
    """
    Class to project latents to the unit ball.
    """
    
    def __init__(self, params):
        self.params = params
        self.radii = {}
        with torch.no_grad():
            for param in params:
                self.radii[param] = torch.linalg.norm(
                    param, dim=tuple(range(1, param.ndim)), keepdim=True
                )
    
    @torch.no_grad()
    def step(self):
        for param in self.params:
            param.data.div_(torch.linalg.norm(
                param, dim=tuple(range(1, param.ndim)), keepdim=True
            ) + 1e-10)
            param.mul_(self.radii[param])
            
            

class LatentOptimizer(torch.nn.Module):
    
    """
    Class to perform intermediate layer optimization.
    """
    
    
    
    def __init__(self, gen, config):
        super().__init__()
        
        # load the configuration file
        
        self.arch = config.get('arch', 'DCGAN')
        self.device = config['device']
        self.meas_fn = config['meas_fn']
        self.dist_fn = config['dist_fn']
        
        self.gen = gen.to(self.device)
        
        self.start_layer = config.get('start_layer', 0)
        self.end_layer = config.get('end_layer', 4)
        self.latent_size = config['latent_size']
        
        self.lr = config['lr']
        self.lr_rampdown = config['lr_rampdown']
        self.lr_rampup = config['lr_rampup']
        
        self.im_steps = config.get('im_steps', [])
        self.noise_radii = config.get('noise_radii', [])
        self.latent_radii = config.get('latent_radii', [])
        self.back_steps = config.get('back_steps', [])
        
        self.pgd = config.get('pgd', False)
        self.keep_im = config.get('keep_im', False)
        self.normalize = config.get('normalize', False)
        self.mahalanobis = config.get('mahalanobis', False)
        self.mahalanobis_file = config.get('mahalanobis_file', None)
        
        self.random_init = config.get('random_init', 0)
        
        self.z_noise = config.get('z_noise', 0)
        self.gradient_noise = config.get('gradient_noise', 0)
        
        self.latent_flipping = config.get('latent_flipping', False)
        self.noise_opt = self.noise_radii != []
        self.ref_opt = config.get('ref_opt', True)
        
        self.id_enc = config.get('id_enc', None)
        self.init_enc = config.get('init_enc', None)

        assert isinstance(self.gen, nn.DataParallel)
        assert len(self.im_steps) <= self.end_layer+1
        
        
        
    def forward(self, meas, z_init=None, noise_init=None):
        
        # reset the optimizer to an initial state
        self._init_state(meas, z_init, noise_init)
        
        # run the optimization
        self.invert()
    
    
    
    def _init_state(self, meas, z_init, noise_init):
        
        self.bs = meas.shape[0]
        self.meas = meas.to(self.device)
        
        self.gen.eval()
        self.curr_step = 0
        
        with torch.no_grad():
            
            # initialize intermediate representations
            self.ims = [None] * (self.end_layer - self.start_layer + 2)
            if z_init is not None:
                self.ims[0] = z_init.to(self.device)
            else:
                self.ims[0] = torch.zeros((self.bs, *self.latent_size), 
                                          dtype=torch.float, 
                                          requires_grad=True, 
                                          device=self.device)
                
            # initialize noise vectors   
            if noise_init is not None:
                self.noise = [ni.to(self.device) for ni in noise_init]
            else:
                self.noise = self._make_noise()
                for j, n in enumerate(self.noise):
                    if self.noise_opt:
                        self.noise[j] = torch.randn_like(n, dtype=torch.float, 
                                                         requires_grad=False, 
                                                         device=self.device)
                    else:
                        self.noise[j] = torch.zeros_like(n, dtype=torch.float, 
                                                         requires_grad=False, 
                                                         device=self.device)
                    
            # use magnite encoder if available
            if self.init_enc is not None:
                # slightly perturbate encoded latents
                self.ims[0] = self.init_enc[0](self.meas) + \
                    self.z_noise * torch.randn((self.bs, *self.latent_size), 
                                               dtype=torch.float,
                                               device=self.device)
            # initialize results
            self.result = self._generate(self.start_layer, 
                                         self.end_layer
                                        ).detach()

            self.dist_min = self.dist_fn(self.meas_fn(self.result), 
                                         self.meas
                                        ).detach()
       
        # perform the magnitude-informed initialization    
        self._random_init()
        
        # compute (or load) the statistics necessary for Mahalanobis
        if self.mahalanobis:
            self._mahalanobis_distribution()
            
            
            
    def _make_noise(self):
        
        """
        Generate noise vectors regarding the style-based generator used.
        """
        
        noise = []
        if self.arch == 'stylegan':
            for i in range(2, self.end_layer + 3):
                noise.append(torch.randn((self.bs, 1, 2**i, 2**i), 
                                         dtype=torch.float, 
                                         requires_grad=False, 
                                         device=self.device))
        if self.arch == 'stylegan2':
            noise.append(torch.randn((self.bs, 1, 2 ** 2, 2 ** 2), 
                                     dtype=torch.float, 
                                     requires_grad=False, 
                                     device=self.device))
            for i in range(3, self.end_layer + 3):
                for _ in range(2):
                    noise.append(torch.randn((self.bs, 1, 2 ** i, 2 ** i), 
                                             dtype=torch.float, 
                                             requires_grad=False, 
                                             device=self.device))
        return noise
    
    
    def _random_init(self):
        
        """
        Randomly initialize latent (and noise) vectors multiple times.
        """
        
        with torch.no_grad():
            pbar = tqdm(range(self.random_init))
            for i in pbar:
                if i == 0:
                    self.dist_min = np.inf * self.dist_min
                
                z = torch.randn((self.bs, *self.latent_size), 
                                dtype=torch.float, requires_grad=True, 
                                device=self.device)
                noise = self._make_noise()
                
                if self.arch in ['stylegan', 'stylegan2']:
                    z = self.gen.module.style(z)

                # generate output regarding new latent (and noise) vectors
                out = self._generate(self.start_layer, self.end_layer, 
                                     z=z, noise=noise).detach()

                # keep the ones resulting in the lowest measurement error
                dist = self.dist_fn(self.meas_fn(out), self.meas) 
                mask = dist < self.dist_min
                self.dist_min[mask] = dist[mask].detach()
                self.result[mask] = out[mask].detach()
                self.ims[0][mask] = z[mask].detach()
                for j in range(len(self.noise)):
                    self.noise[j][mask] = noise[j][mask].detach()
                    
                pbar.set_description(
                    'Random initialization:\t loss: {:.4f}'.format(
                        torch.mean(self.dist_min).item()
                    )
                )
                
                
                
    def _generate(self, start, end, z=None, noise=None, latent_flipping=False):
        
        self.gen.module.start_layer = start
        self.gen.module.end_layer = end
        
        if z is None:
            z = self.ims[0]
        if noise is None:
            noise = self.noise

        layer_in = None
        if start > 0:
            layer_in = self.ims[start]
            if self.arch in ['vae', 'dcgan', 'progressive-gan']:
                z = self.ims[start]
        
        if latent_flipping:
            z = -1 * z.clone()
        
        if self.arch == 'progressive-gan':
            out = self.gen(z, alpha=1)[int(end == self.end_layer)]
        
        elif self.arch == 'stylegan':
            out = self.gen(
                z, noise=noise, layer_in=layer_in, 
                input_is_latent=True, alpha=1
            )[int(end == self.end_layer)]
        
        elif self.arch == 'stylegan2':
            out = self.gen(
                z, noise=noise, layer_in=layer_in, 
                input_is_latent=True
            )[int(end == self.end_layer)]
        
        else:
            out = self.gen(z)
        
        if self.arch in ['progressive-gan', 'stylegan', 'stylegan2']:
            if end == self.end_layer:
                out = (out + 1) / 2
        
        return out
    

    
    def _mahalanobis_distribution(self):
        
        """
        Compute the statistics necessary for the usage of the Mahalanobis
        distance.
        """
        if os.path.isfile(self.mahalanobis_file + '.p'):
            self.im_mus, self.im_sigmas, self.im_precs = utils.load_results(
                self.mahalanobis_file
            )
            
        else:
            N = 2**14
            self.im_mus, self.im_sigmas, self.im_precs = [], [], []

            # sample from the domain distribution
            if self.arch in ['stylegan', 'stylegan2']:
                for j in range(0,N,64):
                    z0 = torch.randn(64, *self.latent_size).to(self.device)
                    out = self.gen.module.style(z0).detach().cpu()
                    if j == 0:
                        z = out
                    else:
                        z = torch.cat([z,out], dim=0)                    
            else:
                z = torch.randn(N, *self.latent_size).cpu()
                
            # compute statistics of the domain distribution
            mu = torch.mean(z.view(N,-1), dim=0)
            sigma = torch.var(z.view(N,-1), dim=0)
            
            self.im_mus.append(mu)
            self.im_sigmas.append(sigma)
            self.im_precs.append(1/(sigma + 1e-10))

            pbar = tqdm(range(self.end_layer))
            for i in pbar:
                for j in range(0,N,64):
                    z0 = torch.randn(64, *self.latent_size).to(self.device)
                    if self.arch in ['stylegan', 'stylegan2']:
                        z0 = self.gen.module.style(z0)
                    noise = []  
                    if self.arch == 'stylegan':
                        for k in range(2, self.end_layer + 3):
                            noise.append(torch.randn((64, 1, 2**k, 2**k), 
                                                     dtype=torch.float, 
                                                     device=self.device))
                    if self.arch == 'stylegan2':
                        noise.append(torch.randn((64, 1, 2 ** 2, 2 ** 2), 
                                                 dtype=torch.float, 
                                                 device=self.device))
                        for k in range(3, self.end_layer + 3):
                            for _ in range(2):
                                noise.append(
                                    torch.randn((64, 1, 2 ** k, 2 ** k),
                                                dtype=torch.float, 
                                                device=self.device)
                                )
                    out = self._generate(
                        0, i, z=z0, noise=noise
                    ).detach().cpu()
                    
                    if j == 0:
                        z = out
                    else:
                        z = torch.cat([z,out], dim=0)
                
                # compute statistics of the intermediate distribution
                mu = torch.mean(z.view(N,-1), dim=0)
                sigma = torch.var(z.view(N,-1), dim=0)

                self.im_mus.append(mu)
                self.im_sigmas.append(sigma)
                self.im_precs.append(1/(sigma + 1e-10))
                
                pbar.set_description('Distributional analysis:')
                
            utils.save_results((self.im_mus, self.im_sigmas, self.im_precs), 
                               self.mahalanobis_file)
        
        for i in range(len(self.im_mus)):
            self.im_mus[i] = self.im_mus[i].to(self.device)
            self.im_sigmas[i] = self.im_sigmas[i].to(self.device)
            self.im_precs[i] = self.im_precs[i].to(self.device)

    

    def _update_result(self, out):
        
        dist = self.dist_fn(self.meas_fn(out), self.meas) 

        if self.curr_step == 0 or self.keep_im:
            mask = dist < self.dist_min
            self.dist_min[mask] = dist[mask].detach()
            self.result[mask] = out[mask].detach()
            
        return dist

       
    
    def _params(self, layer):
        
        """
        Specify the parameters to be optimized in the current layer.
        """
        
        with torch.no_grad():
            prev_im = self.ims[layer].detach().clone()
            prev_noise = [noise.detach().clone() for noise in self.noise]
            if layer == 0:
                prev_im = torch.zeros_like(prev_im)
                prev_noise = [torch.zeros_like(noise) for noise in prev_noise]
            
            prev_latent = None
            
            self.ims[layer].requires_grad = True
            if self.noise_opt:
                for i, n in enumerate(self.noise):
                    n.requires_grad = True
                   
            params = [self.ims[layer]] + self.noise
            
            if self.arch in ['stylegan', 'stylegan2'] and layer > 0:
                prev_latent = self.ims[0].detach().clone()
                
                self.ims[0].requires_grad = True
                params += [self.ims[0]]     
        norm = Normalizer([self.ims[0]] + self.noise)  
        
        return params, (prev_im, prev_noise, prev_latent), norm
    
    
        
    def invert(self):
        
        """
        Main loop of the optimization procedure.
        """
        
        for i in range(len(self.im_steps)):
            self.curr_step = i
            
            n = self.im_steps[i][2]
            for j in range(n):
                # step A
                self.intermediate_optimization()
                if i > 0:
                    # step B
                    back_projected = self.back_projection()
                    # step C
                    if self.ref_opt and back_projected:
                        self.curr_step = 0
                        self.intermediate_optimization()
                        self.curr_step = i
                
                
    
    def intermediate_optimization(self):
        
        """
        Perform gradient descent starting from the previous solution.
        """
        
        layer = self.curr_step
        n_steps, im_radius, _ = self.im_steps[layer]
        
        params, prev, norm = self._params(layer)
        optimizer = optim.Adam(params, lr=self.lr[layer])

        pbar = tqdm(range(n_steps))
        for i in pbar:

            optimizer.param_groups[0]['lr'] = utils.lr_scheduler(
                i/n_steps, self.lr[layer], 
                self.lr_rampdown, self.lr_rampup
            )
            
            if self.latent_flipping and (layer == 0 or self.keep_im):
                out_negated = self._generate(layer, self.end_layer, 
                                             negate=self.latent_flipping) 
                
                dist_negated = self.dist_fn(self.meas_fn(out_negated), 
                                            self.meas)
                mask = dist_negated < self.dist_min
                with torch.no_grad():
                    self.ims[layer][mask] = -1 * self.ims[layer][mask].clone()
            
            out = self._generate(layer, self.end_layer) 
            dist = self._update_result(out)
            
            reg = 0
            
            if self.init_enc is not None:
                lmd = self.init_enc[1][layer]
                if lmd > 0:
                    if layer > 0:
                        im_z = self._generate(0, layer-1, z=im_z) 
                    else:
                        im_z = self.init_enc[0](self.meas_fn(out))
                    reg += lmd * self.dist_fn(self.ims[layer], im_z)
                    
            
            if self.id_enc is not None:
                lmd = self.id_enc[1][layer]
                if lmd > 0:
                    if layer > 0:
                        im_z = self._generate(0, layer-1, z=im_z)
                    else:
                        im_z = self.id_enc[0](out)
                    reg += lmd * self.dist_fn(self.ims[layer], im_z)
            
            if self.mahalanobis:
                delta = self.ims[layer].view(self.bs, -1) - \
                        prev[0].view(self.bs, -1)
                reg += im_radius * torch.sqrt(torch.sum(
                    delta**2 * self.im_precs[layer][None,:], dim=1
                ) + 1e-10)
                
                if self.arch in ['stylegan', 'stylegan2']:
                    if self.noise_opt:
                        for (n, p) in zip(self.noise, prev[1]):
                            if noise.requires_grad == True:
                                delta = n.view(self.bs, -1) - \
                                        p.view(self.bs, -1)
                                reg += self.noise_radii[layer] * \
                                       torch.sqrt(
                                            torch.sum(delta**2, dim=1) + 1e-10
                                       )
                    if layer > 0:
                        delta = self.ims[0].view(self.bs, -1) - \
                                prev[2].view(self.bs, -1)
                        reg += self.latent_radii[layer] * torch.sqrt(
                            torch.sum(delta**2 * self.im_precs[0][None,:], 
                                      dim=1) + 1e-10
                        )
            
            loss = torch.mean(dist + reg)
            
            pbar.set_description(
                'IM opt. of layer {}:\t loss: {:.4f}\t lr: {:.4f}'.format(
                    layer,
                    torch.mean(dist).item(),
                    optimizer.param_groups[0]['lr'],)
            )
            
            optimizer.zero_grad()
            loss.backward()
                        
            
            if self.gradient_noise > 0 and layer == 0:
                for param in params:
                    if param.grad is not None:
                        param.grad = torch.clamp(param.grad, -0.1, 0.1)
                        param.grad += torch.empty_like(param.grad).normal_(
                            mean=0, 
                            std=np.sqrt(self.gradient_noise/(1+i)**0.55)
                        )
            
            optimizer.step()
            
            # project latents to the unit ball
            if self.normalize:
                norm.step()
            
            # perform projected gradient descent
            if self.pgd:
                deviation = utils.project_onto_l1_ball(
                    params[0] - prev[0], 
                    im_radius
                )
                params[0].data = (prev[0] + deviation).data
                
                if self.arch in ['stylegan', 'stylegan2']:
                    if self.noise_opt:
                        for i, (n, p) in enumerate(zip(self.noise, prev[1])):
                            deviation = utils.project_onto_l1_ball(
                                n - p, 
                                self.noise_radii[layer]
                            )
                            params[i+1].data = (p + deviation).data
                    if layer > 0:
                        deviation = utils.project_onto_l1_ball(
                            params[-1] - prev[2], 
                            self.latent_radii[layer]
                        )
                        params[-1].data = (prev[2] + deviation).data
        
        # update the consecutive representations
        for i in range(layer, self.end_layer+1):
            with torch.no_grad():
                self.ims[i+1] = self._generate(i, i)
                
        
    
    def back_projection(self):
        
        """
        Project the interim result back to the domain of the previous layers.
        """
        
        try:
            n_steps, radius, layer = self.back_steps[self.curr_step-1]
        except IndexError:
            return False
        
        target = self.ims[self.curr_step].detach().clone()
        
        params, prev, norm = self._params(layer)    
        optimizer = optim.Adam(params, lr=self.lr[layer])
        
        pbar = tqdm(range(n_steps))
        for i in pbar:
            
            im_out = self._generate(layer, self.curr_step - 1)
            dist = torch.mean((im_out - target)**2, 
                              dim=tuple(range(1,im_out.ndim)))
            
            out = self._generate(layer, self.end_layer)
            _ = self._update_result(out)
            
            reg = 0

            if self.init_enc is not None:
                lmd = self.init_enc[1][layer]
                if lmd > 0:
                    if layer > 0:
                        im_z = self._generate(0, layer-1, z=im_z) 
                    else:
                        im_z = self.init_enc[0](self.meas_fn(out))
                    reg += lmd * self.dist_fn(self.ims[layer], im_z)
                    
            
            if self.id_enc is not None:
                lmd = self.id_enc[1][layer]
                if lmd > 0:
                    if layer > 0:
                        im_z = self._generate(0, layer-1, z=im_z)
                    else:
                        im_z = self.id_enc[0](out)
                    reg += lmd * self.dist_fn(self.ims[layer], im_z)

            if self.mahalanobis:
                delta = self.ims[layer].view(self.bs, -1) - \
                        prev[0].view(self.bs, -1)
                reg += radius * torch.sqrt(torch.sum(
                    delta**2 * self.im_precs[layer][None,:], 
                    dim=1
                ) + 1e-10)
                if self.arch in ['stylegan', 'stylegan2']:
                    if self.noise_opt:
                        for (n, p) in zip(self.noise, prev[1]):
                            if n.requires_grad == True:
                                delta = n.view(self.bs, -1) - \
                                        p.view(self.bs, -1)
                                reg += radius * torch.sqrt(
                                    torch.sum(delta**2, dim=1) + 1e-10
                                )
                    if layer > 0:
                        delta = self.ims[0].view(self.bs, -1) - \
                        prev[2].view(self.bs, -1)
                        reg += radius * torch.sqrt(
                            torch.sum(delta**2 * self.im_precs[0][None,:], 
                                      dim=1) + 1e-10
                        )
                
            loss = torch.mean(dist + reg)                                  
            
            pbar.set_description(
                'back proj. to layer {}:\t\t loss: {:.4f}'.format(
                    layer, 
                    torch.mean(dist).item())
            )
            
            optimizer.zero_grad()
            loss.backward()
            optimizer.step()
            
            # project latents to the unit ball
            if self.normalize:
                norm.step()
            
            # perform projected gradient descent
            if self.pgd:
                deviation = utils.project_onto_l1_ball(
                    params[0] - prev[0], 
                    radius)
                params[0].data = (prev[0] + deviation).data
                
                if self.arch in ['stylegan', 'stylegan2']:
                    if self.noise_opt:
                        for i, (n, p) in enumerate(zip(self.noise, prev[1])):
                            deviation = utils.project_onto_l1_ball(
                                n - p, 
                                radius
                            )
                            params[i+1].data = (p + deviation).data
                    if layer > 0:
                        deviation = utils.project_onto_l1_ball(
                            params[-1] - prev[2], 
                            radius
                        )
                        params[-1].data = (prev[2] + deviation).data
        
        return (n_steps > 0)

==> supplementary-material/code/stylegan/encoder.py <==
# https://github.com/genforce/idinvert_pytorch/blob/master/models/stylegan_encoder_network.py
"""Contains the implementation of encoder for StyleGAN inversion.

For more details, please check the paper:
https://arxiv.org/pdf/2004.00049.pdf
"""

import numpy as np

import torch
import torch.nn as nn
import torch.nn.functional as F


# Resolutions allowed.
_RESOLUTIONS_ALLOWED = [8, 16, 32, 64, 128, 256, 512, 1024]

# Initial resolution.
_INIT_RES = 4


class StyleGANEncoderNet(nn.Module):
    """Defines the encoder network for StyleGAN inversion.

    NOTE: The encoder takes images with `RGB` color channels and range [-1, 1]
    as inputs, and encode the input images to W+ space of StyleGAN.
    """

    def __init__(self,
                 resolution,
                 w_plus=False,
                 w_space_dim=512,
                 image_channels=3,
                 encoder_channels_base=64,
                 encoder_channels_max=1024,
                 use_wscale=False,
                 use_bn=True):
        """Initializes the encoder with basic settings.

        Args:
          resolution: The resolution of the input image.
          w_space_dim: The dimension of the disentangled latent vectors, w.
            (default: 512)
          image_channels: Number of channels of the input image. (default: 3)
          encoder_channels_base: Base factor of the number of channels used in
            residual blocks of encoder. (default: 64)
          encoder_channels_max: Maximum number of channels used in residual blocks
            of encoder. (default: 1024)
          use_wscale: Whether to use `wscale` layer. (default: False)
          use_bn: Whether to use batch normalization layer. (default: False)

        Raises:
          ValueError: If the input `resolution` is not supported.
        """
        super().__init__()
        if resolution not in _RESOLUTIONS_ALLOWED:
            raise ValueError(f'Invalid resolution: {resolution}!\n'
                             f'Resolutions allowed: {_RESOLUTIONS_ALLOWED}.')

        self.init_res = _INIT_RES
        self.resolution = resolution
        self.w_plus = w_plus
        self.w_space_dim = w_space_dim
        self.image_channels = image_channels
        self.encoder_channels_base = encoder_channels_base
        self.encoder_channels_max = encoder_channels_max
        self.use_wscale = use_wscale
        self.use_bn = use_bn
        # Blocks used in encoder.
        self.num_blocks = int(np.log2(resolution))
        # Layers used in generator.
        self.num_layers = int(np.log2(self.resolution // self.init_res * 2)) * 2

        in_channels = self.image_channels
        out_channels = self.encoder_channels_base
        for block_idx in range(self.num_blocks):
            if block_idx == 0:
                self.add_module(
                    f'block{block_idx}',
                    FirstBlock(in_channels=in_channels,
                               out_channels=out_channels,
                               use_wscale=self.use_wscale,
                               use_bn=self.use_bn))

            elif block_idx == self.num_blocks - 1:
                in_channels = in_channels * self.init_res * self.init_res
                out_channels = self.w_space_dim
                if self.w_plus:
                    out_channels *= 2 * block_idx
                self.add_module(
                    f'block{block_idx}',
                    LastBlock(in_channels=in_channels,
                              out_channels=out_channels,
                              use_wscale=True,
                              use_bn=self.use_bn))

            else:
                self.add_module(
                    f'block{block_idx}',
                    ResBlock(in_channels=in_channels,
                             out_channels=out_channels,
                             use_wscale=self.use_wscale,
                             use_bn=self.use_bn))
            in_channels = out_channels
            out_channels = min(out_channels * 2, self.encoder_channels_max)

        self.downsample = AveragePoolingLayer()

    def forward(self, x):
        if x.ndim != 4 or x.shape[1:] != (
            self.image_channels, self.resolution, self.resolution):
            raise ValueError(f'The input image should be with shape [batch_size, '
                           f'channel, height, width], where '
                           f'`channel` equals to {self.image_channels}, '
                           f'`height` and `width` equal to {self.resolution}!\n'
                           f'But {x.shape} is received!')

        for block_idx in range(self.num_blocks):
            if 0 < block_idx < self.num_blocks - 1:
                x = self.downsample(x)
            x = self.__getattr__(f'block{block_idx}')(x)
        if self.w_plus:
            x = x.view(-1, 2*(self.num_blocks-1), self.w_space_dim)
        return x


class AveragePoolingLayer(nn.Module):
    """Implements the average pooling layer.

    Basically, this layer can be used to downsample feature maps from spatial
    domain.
    """

    def __init__(self, scale_factor=2):
        super().__init__()
        self.scale_factor = scale_factor

    def forward(self, x):
        ksize = [self.scale_factor, self.scale_factor]
        strides = [self.scale_factor, self.scale_factor]
        return F.avg_pool2d(x, kernel_size=ksize, stride=strides, padding=0)


class BatchNormLayer(nn.Module):
    """Implements batch normalization layer."""

    def __init__(self, channels, gamma=False, beta=True, decay=0.9, epsilon=1e-5):
        """Initializes with basic settings.

        Args:
          channels: Number of channels of the input tensor.
          gamma: Whether the scale (weight) of the affine mapping is learnable.
          beta: Whether the center (bias) of the affine mapping is learnable.
          decay: Decay factor for moving average operations in this layer.
          epsilon: A value added to the denominator for numerical stability.
        """
        super().__init__()
        self.bn = nn.BatchNorm2d(num_features=channels,
                                 affine=True,
                                 track_running_stats=True,
                                 momentum=1 - decay,
                                 eps=epsilon)
        self.bn.weight.requires_grad = gamma
        self.bn.bias.requires_grad = beta

    def forward(self, x):
        return self.bn(x)


class WScaleLayer(nn.Module):
    """Implements the layer to scale weight variable and add bias.

    NOTE: The weight variable is trained in `nn.Conv2d` layer (or `nn.Linear`
    layer), and only scaled with a constant number, which is not trainable in
    this layer. However, the bias variable is trainable in this layer.
    """

    def __init__(self,
                   in_channels,
                   out_channels,
                   kernel_size,
                   gain=np.sqrt(2.0)):
        super().__init__()
        fan_in = in_channels * kernel_size * kernel_size
        self.scale = gain / np.sqrt(fan_in)
        self.bias = nn.Parameter(torch.zeros(out_channels))

    def forward(self, x):
        if x.ndim == 4:
            return x * self.scale + self.bias.view(1, -1, 1, 1)
        if x.ndim == 2:
            return x * self.scale + self.bias.view(1, -1)
        raise ValueError(f'The input tensor should be with shape [batch_size, '
                         f'channel, height, width], or [batch_size, channel]!\n'
                         f'But {x.shape} is received!')


class FirstBlock(nn.Module):
    """Implements the first block, which is a convolutional block."""

    def __init__(self,
                   in_channels,
                   out_channels,
                   use_wscale=False,
                   wscale_gain=np.sqrt(2.0),
                   use_bn=False,
                   activation_type='lrelu'):
        super().__init__()

        self.conv = nn.Conv2d(in_channels=in_channels,
                              out_channels=out_channels,
                              kernel_size=3,
                              stride=1,
                              padding=1,
                              bias=False)
        self.scale = (wscale_gain / np.sqrt(in_channels * 3 * 3) if use_wscale else
                      1.0)
        self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                   nn.Identity())

        if activation_type == 'linear':
            self.activate = nn.Identity()
        elif activation_type == 'lrelu':
            self.activate = nn.LeakyReLU(negative_slope=0.2, inplace=True)
        else:
            raise NotImplementedError(f'Not implemented activation function: '
                                    f'{activation_type}!')

    def forward(self, x):
        return self.activate(self.bn(self.conv(x) * self.scale))


class ResBlock(nn.Module):
    """Implements the residual block.

    Usually, each residual block contains two convolutional layers, each of which
    is followed by batch normalization layer and activation layer.
    """

    def __init__(self,
               in_channels,
               out_channels,
               use_wscale=False,
               wscale_gain=np.sqrt(2.0),
               use_bn=False,
               activation_type='lrelu'):
        """Initializes the class with block settings.

        Args:
          in_channels: Number of channels of the input tensor fed into this block.
          out_channels: Number of channels of the output tensor.
          kernel_size: Size of the convolutional kernels.
          stride: Stride parameter for convolution operation.
          padding: Padding parameter for convolution operation.
          use_wscale: Whether to use `wscale` layer.
          wscale_gain: The gain factor for `wscale` layer.
          use_bn: Whether to use batch normalization layer.
          activation_type: Type of activation. Support `linear` and `lrelu`.

        Raises:
          NotImplementedError: If the input `activation_type` is not supported.
        """
        super().__init__()

        # Add shortcut if needed.
        if in_channels != out_channels:
            self.add_shortcut = True
            self.conv = nn.Conv2d(in_channels=in_channels,
                                out_channels=out_channels,
                                kernel_size=1,
                                stride=1,
                                padding=0,
                                bias=False)
            self.scale = wscale_gain / np.sqrt(in_channels) if use_wscale else 1.0
            self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                     nn.Identity())
        else:
            self.add_shortcut = False
            self.identity = nn.Identity()

        hidden_channels = min(in_channels, out_channels)

        # First convolutional block.
        self.conv1 = nn.Conv2d(in_channels=in_channels,
                               out_channels=hidden_channels,
                               kernel_size=3,
                               stride=1,
                               padding=1,
                               bias=False)
        self.scale1 = (1.0 if use_wscale else
                       wscale_gain / np.sqrt(in_channels * 3 * 3))
        # NOTE: WScaleLayer is employed to add bias.
        self.wscale1 = WScaleLayer(in_channels=in_channels,
                                   out_channels=hidden_channels,
                                   kernel_size=3,
                                   gain=wscale_gain)
        self.bn1 = (BatchNormLayer(channels=hidden_channels) if use_bn else
                    nn.Identity())

        # Second convolutional block.
        self.conv2 = nn.Conv2d(in_channels=hidden_channels,
                               out_channels=out_channels,
                               kernel_size=3,
                               stride=1,
                               padding=1,
                               bias=False)
        self.scale2 = (1.0 if use_wscale else
                       wscale_gain / np.sqrt(hidden_channels * 3 * 3))
        self.wscale2 = WScaleLayer(in_channels=hidden_channels,
                                   out_channels=out_channels,
                                   kernel_size=3,
                                   gain=wscale_gain)
        self.bn2 = (BatchNormLayer(channels=out_channels) if use_bn else
                    nn.Identity())

        if activation_type == 'linear':
            self.activate = nn.Identity()
        elif activation_type == 'lrelu':
            self.activate = nn.LeakyReLU(negative_slope=0.2, inplace=True)
        else:
            raise NotImplementedError(f'Not implemented activation function: '
                                      f'{activation_type}!')

    def forward(self, x):
        if self.add_shortcut:
            y = self.activate(self.bn(self.conv(x) * self.scale))
        else:
            y = self.identity(x)
        x = self.activate(self.bn1(self.wscale1(self.conv1(x) / self.scale1)))
        x = self.activate(self.bn2(self.wscale2(self.conv2(x) / self.scale2)))
        return x + y


class LastBlock(nn.Module):
    """Implements the last block, which is a dense block."""

    def __init__(self,
                   in_channels,
                   out_channels,
                   use_wscale=False,
                   wscale_gain=1.0,
                   use_bn=False):
        super().__init__()

        self.fc = nn.Linear(in_features=in_channels,
                            out_features=out_channels,
                            bias=False)
        self.scale = wscale_gain / np.sqrt(in_channels) if use_wscale else 1.0
        self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                   nn.Identity())

    def forward(self, x):
        x = x.view(x.shape[0], -1)
        x = self.fc(x) * self.scale
        x = x.view(x.shape[0], x.shape[1], 1, 1)
        return self.bn(x).view(x.shape[0], x.shape[1])


==> supplementary-material/code/stylegan/idinvert/base_encoder.py <==
# https://github.com/genforce/idinvert_pytorch/blob/master/models/base_encoder.py
"""Contains the base class for encoder in a GAN model.

In addition to the two-player game between generator and discriminator in GANs,
some work introduce an extra encoder to facilitate real image inference. The
encoder can be view as the reverse of the generator, which projects a given
image back to the latent space. This kind of work is also widely known as `GAN
Inversion`.

This class is derived from the `BaseModule` class defined in `base_module.py`.
"""

import numpy as np

from base_module import BaseModule

class BaseEncoder(BaseModule):
  
    """Base class for encoder used in GAN inversion."""

    def __init__(self, model_name, logger=None):
        """Initializes the encoder with model name."""
        self.encode_dim = None  # Target shape of the encoded code.
        super().__init__(model_name, 'encoder', logger)
        assert self.encode_dim is not None
        assert isinstance(self.encode_dim, (list, tuple))

    def preprocess(self, images):
        """Preprocesses the input images if needed.

        This function assumes the input numpy array is with shape [batch_size,
        height, width, channel]. Here, `channel = 3` for color image and
        `channel = 1` for grayscale image. The returned images are with shape
        [batch_size, channel, height, width].

        NOTE: The channel order of input images is always assumed as `RGB`.

        Args:
          images: The raw inputs with dtype `numpy.uint8` and range [0, 255].

        Returns:
          The preprocessed images with dtype `numpy.float32` and range
            [self.min_val, self.max_val].

        Raises:
          ValueError: If the input `images` are not with type `numpy.ndarray` or not
            with dtype `numpy.uint8` or not with shape [batch_size, height, width,
            channel].
        """
        if not isinstance(images, np.ndarray):
            raise ValueError(f'Images should be with type `numpy.ndarray`!')
        if images.dtype != np.uint8:
            raise ValueError(f'Images should be with dtype `numpy.uint8`!')

        if images.ndim != 4 or images.shape[3] not in [1, 3]:
            raise ValueError(f'Input should be with shape [batch_size, height, width '
                             f'channel], where channel equals to 1 or 3!\n'
                             f'But {images.shape} is received!')
        if images.shape[3] == 1 and self.image_channels == 3:
            images = np.tile(images, (1, 1, 1, 3))
        if images.shape[3] != self.image_channels:
            raise ValueError(f'Number of channels of input image, which is '
                             f'{images.shape[3]}, is not supported by the current '
                             f'encoder, which requires {self.image_channels} '
                             f'channels!')
        if self.image_channels == 3 and self.channel_order == 'BGR':
            images = images[:, :, :, ::-1]
        images = images.astype(np.float32)
        images = images / 255.0 * (self.max_val - self.min_val) + self.min_val
        images = images.astype(np.float32).transpose(0, 3, 1, 2)

        return images

    def encode(self, images, **kwargs):
        """Encodes the input images to latent codes.

        NOTE: The images are assumed to have already been preprocessed.

        Args:
          images: Input images to encode.

        Returns:
          A dictionary whose values are raw outputs from the encoder. Keys of the
            dictionary usually include `image` and `code`.
        """
        raise NotImplementedError(f'Should be implemented in derived class!')

    def easy_encode(self, images, **kwargs):
        """Wraps functions `preprocess()` and `encode()` together."""
        return self.encode(self.preprocess(images), **kwargs)


==> supplementary-material/code/stylegan/idinvert/base_module.py <==
import os
import sys
import logging
import numpy as np

import torch

# https://github.com/genforce/idinvert_pytorch/blob/master/models/model_settings.py
"""Contains basic configurations for models used in this project."""


MODEL_PATH = '../../out/models/stylegan/CelebA_1500000.sd'

def get_weight_path(weight_name):
    """Gets weight path from `MODEL_DIR`."""
    assert isinstance(weight_name, str)
    if weight_name == '':
        return ''
    if weight_name[-4:] != '.pth':
        weight_name += '.pth'
    return os.path.join(MODEL_DIR, weight_name)

MODEL_POOL = {
    'stylegan': {
        'resolution': 64,
        'repeat_w': True,
        'final_tanh': True,
        'use_bn': True,
    },
    'stylegan_w-plus': {
        'resolution': 64,
        'repeat_w': False,
        'final_tanh': True,
        'use_bn': True,
    },
}

# Settings for StyleGAN.
STYLEGAN_TRUNCATION_PSI = 0.7  # 1.0 means no truncation
STYLEGAN_TRUNCATION_LAYERS = 8  # 0 means no truncation
STYLEGAN_RANDOMIZE_NOISE = False

# Settings for model running.
USE_CUDA = True

MAX_IMAGES_ON_DEVICE = 16

MAX_IMAGES_ON_RAM = 800



# https://github.com/genforce/idinvert_pytorch/blob/master/models/base_module.py
"""Contains the base class for modules in a GAN model.

Commonly, GAN consists of two components, i.e., generator and discriminator.
In practice, however, more modules can be added, such as encoder.
"""

DTYPE_NAME_TO_TORCH_TENSOR_TYPE = {
    'float16': torch.HalfTensor,
    'float32': torch.FloatTensor,
    'float64': torch.DoubleTensor,
    'int8': torch.CharTensor,
    'int16': torch.ShortTensor,
    'int32': torch.IntTensor,
    'int64': torch.LongTensor,
    'uint8': torch.ByteTensor,
    'bool': torch.BoolTensor,
}


def get_temp_logger(logger_name='logger'):
    """Gets a temporary logger.

    This logger will print all levels of messages onto the screen.

    Args:
    logger_name: Name of the logger.

    Returns:
    A `logging.Logger`.

    Raises:
    ValueError: If the input `logger_name` is empty.
    """
    if not logger_name:
        raise ValueError(f'Input `logger_name` should not be empty!')

    logger = logging.getLogger(logger_name)
    if not logger.hasHandlers():
        logger.setLevel(logging.DEBUG)
        formatter = logging.Formatter('[%(asctime)s][%(levelname)s] %(message)s')
        sh = logging.StreamHandler(stream=sys.stdout)
        sh.setLevel(logging.DEBUG)
        sh.setFormatter(formatter)
        logger.addHandler(sh)

    return logger


class BaseModule(object):
    """Base class for modules in GANs, like generator and discriminator.

    NOTE: The module should be defined with pytorch, and used for inference only.
    """

    def __init__(self, model_name, module_name, logger=None):
        """Initializes with specific settings.

        The GAN model should be first registered in `model_settings.py` with proper
        settings. Among them, some attributes are necessary, including:

        (1) resolution: Resolution of the synthesis.
        (2) image_channels: Number of channels of the synthesis. (default: 3)
        (3) channel_order: Channel order of the raw synthesis. (default: `RGB`)
        (4) min_val: Minimum value of the raw synthesis. (default -1.0)
        (5) max_val: Maximum value of the raw synthesis. (default 1.0)

        Args:
          model_name: Name with which the GAN model is registered.
          module_name: Name of the module, like `generator` or `discriminator`.
          logger: Logger for recording log messages. If set as `None`, a default
            logger, which prints messages from all levels onto the screen, will be
            created. (default: None)

        Raises:
          AttributeError: If some necessary attributes are missing.
        """
        
        self.model_name = model_name
        self.module_name = module_name
        self.logger = logger or get_temp_logger(model_name)

        # Parse settings.
        for key, val in MODEL_POOL[model_name].items():
            setattr(self, key, val)
        self.use_cuda = USE_CUDA and torch.cuda.is_available()
        self.batch_size = MAX_IMAGES_ON_DEVICE
        self.ram_size = MAX_IMAGES_ON_RAM
        self.net = None
        self.run_device = 'cuda' if self.use_cuda else 'cpu'
        self.cpu_device = 'cpu'

        # Check necessary settings.
        self.check_attr('gan_type')  # Should be specified in derived classes.
        self.check_attr('resolution')
        self.image_channels = getattr(self, 'image_channels', 3)
        assert self.image_channels in [1, 3]
        self.channel_order = getattr(self, 'channel_order', 'RGB').upper()
        assert self.channel_order in ['RGB', 'BGR']
        self.min_val = getattr(self, 'min_val', -1.0)
        self.max_val = getattr(self, 'max_val', 1.0)

        # Get paths.
        self.weight_path = MODEL_PATH

        # Build graph and load pre-trained weights.
        self.logger.info(f'Build network for module `{self.module_name}` in '
                         f'model `{self.model_name}`.')
        self.model_specific_vars = []
        self.build()
        if os.path.isfile(self.weight_path):
            self.load()
        else:
            self.logger.warning(f'No pre-trained weights will be loaded!')

        # Change to inference mode and GPU mode if needed.
        assert self.net
        self.net.eval().to(self.run_device)

    def check_attr(self, attr_name):
        """Checks the existence of a particular attribute.

        Args:
          attr_name: Name of the attribute to check.

        Raises:
          AttributeError: If the target attribute is missing.
        """
        if not hasattr(self, attr_name):
            raise AttributeError(f'Field `{attr_name}` is missing for '
                                 f'module `{self.module_name}` in '
                                 f'model `{self.model_name}`!')

    def build(self):
        """Builds the graph."""
        raise NotImplementedError(f'Should be implemented in derived class!')

    def load(self):
        """Loads pre-trained weights."""
        self.logger.info(f'Loading pytorch weights from `{self.weight_path}`.')
        state_dict = torch.load(self.weight_path)
        for var_name in self.model_specific_vars:
            state_dict[var_name] = self.net.state_dict()[var_name]
        self.net.load_state_dict(state_dict)
        self.logger.info(f'Successfully loaded!')


    def to_tensor(self, array):
        """Converts a `numpy.ndarray` to `torch.Tensor` on running device.

        Args:
          array: The input array to convert.

        Returns:
          A `torch.Tensor` whose dtype is determined by that of the input array.

        Raises:
          ValueError: If the array is with neither `torch.Tensor` type nor
            `numpy.ndarray` type.
        """
        dtype = type(array)
        if isinstance(array, torch.Tensor):
            tensor = array
        elif isinstance(array, np.ndarray):
            tensor_type = DTYPE_NAME_TO_TORCH_TENSOR_TYPE[array.dtype.name]
            tensor = torch.from_numpy(array).type(tensor_type)
        else:
            raise ValueError(f'Unsupported input type `{dtype}`!')
        tensor = tensor.to(self.run_device)
        return tensor

    def get_value(self, tensor):
        """Gets value of a `torch.Tensor`.

        Args:
          tensor: The input tensor to get value from.

        Returns:
          A `numpy.ndarray`.

        Raises:
          ValueError: If the tensor is with neither `torch.Tensor` type nor
            `numpy.ndarray` type.
        """
        dtype = type(tensor)
        if isinstance(tensor, np.ndarray):
            return tensor
        if isinstance(tensor, torch.Tensor):
            return tensor.to(self.cpu_device).detach().numpy()
        raise ValueError(f'Unsupported input type `{dtype}`!')

    def get_ont_hot_labels(self, num, labels=None):
        """Gets ont-hot labels for conditional generation.

        Args:
          num: Number of labels to generate.
          labels: Input labels as reference to generate one-hot labels. If set as
            `None`, label `0` will be used by default. (default: None)

        Returns:
          Returns `None` if `self.label_size` is 0, otherwise, a `numpy.ndarray`
            with shape [num, self.label_size] and dtype `np.float32`.
        """
        self.check_attr('label_size')
        if self.label_size == 0:
            return None

        if labels is None:
            labels = 0
        labels = np.array(labels).reshape(-1)
        if labels.size == 1:
            labels = np.tile(labels, (num,))
        assert labels.shape == (num,)
        for label in labels:
            if label >= self.label_size or label < 0:
                raise ValueError(f'Label should be smaller than {self.label_size}, '
                                 f'but {label} is received!')

        one_hot = np.zeros((num, self.label_size), dtype=np.int32)
        one_hot[np.arange(num), labels] = 1
        return one_hot

    def get_batch_inputs(self, inputs, batch_size=None):
        """Gets inputs within mini-batch.

        This function yields at most `self.batch_size` inputs at a time.

        Args:
          inputs: Input data to form mini-batch.
          batch_size: Batch size. If not specified, `self.batch_size` will be used.
            (default: None)
        """
        total_num = inputs.shape[0]
        batch_size = batch_size or self.batch_size
        for i in range(0, total_num, batch_size):
            yield inputs[i:i + batch_size]

def batch_run(self, inputs, run_fn):
    """Runs model with mini-batch.

    This function splits the inputs into mini-batches, run the model with each
    mini-batch, and then concatenate the outputs from all mini-batches together.

    NOTE: The output of `run_fn` can only be `numpy.ndarray` or a dictionary
    whose values are all `numpy.ndarray`.

    Args:
      inputs: The input samples to run with.
      run_fn: A callable function.

    Returns:
      Same type as the output of `run_fn`.

    Raises:
      ValueError: If the output type of `run_fn` is not supported.
    """
    if inputs.shape[0] > self.ram_size:
        self.logger.warning(f'Number of inputs on RAM is larger than '
                            f'{self.ram_size}. Please use '
                            f'`self.get_batch_inputs()` to split the inputs! '
                            f'Otherwise, it may encounter OOM problem!')

    results = {}
    temp_key = '__temp_key__'
    for batch_inputs in self.get_batch_inputs(inputs):
        batch_outputs = run_fn(batch_inputs)
        if isinstance(batch_outputs, dict):
            for key, val in batch_outputs.items():
                if not isinstance(val, np.ndarray):
                    raise ValueError(f'Each item of the model output should be with '
                                     f'type `numpy.ndarray`, but type `{type(val)}` is '
                                     f'received for key `{key}`!')
                if key not in results:
                    results[key] = [val]
                else:
                    results[key].append(val)
        elif isinstance(batch_outputs, np.ndarray):
            if temp_key not in results:
                results[temp_key] = [batch_outputs]
            else:
                results[temp_key].append(batch_outputs)
        else:
            raise ValueError(f'The model output can only be with type '
                             f'`numpy.ndarray`, or a dictionary of '
                             f'`numpy.ndarray`, but type `{type(batch_outputs)}` '
                             f'is received!')

    for key, val in results.items():
        results[key] = np.concatenate(val, axis=0)
    return results if temp_key not in results else results[temp_key]


==> supplementary-material/code/stylegan/idinvert/stylegan_encoder.py <==
# https://github.com/genforce/idinvert_pytorch/blob/master/models/stylegan_encoder.py

# python 3.7
"""Contains the encoder class of StyleGAN inversion.

This class is derived from the `BaseEncoder` class defined in `base_encoder.py`.
"""

import numpy as np

import torch

from base_encoder import BaseEncoder

class StyleGANEncoder(BaseEncoder):
    """Defines the encoder class of StyleGAN inversion."""

    def __init__(self, model_name, logger=None):
        self.gan_type = 'stylegan'
        super().__init__(model_name, logger)

    def build(self):
        self.w_space_dim = getattr(self, 'w_space_dim', 512)
        self.encoder_channels_base = getattr(self, 'encoder_channels_base', 64)
        self.encoder_channels_max = getattr(self, 'encoder_channels_max', 1024)
        self.use_wscale = getattr(self, 'use_wscale', False)
        self.use_bn = getattr(self, 'use_bn', False)
        self.net = StyleGANEncoderNet(
            resolution=self.resolution,
            w_space_dim=self.w_space_dim,
            image_channels=self.image_channels,
            encoder_channels_base=self.encoder_channels_base,
            encoder_channels_max=self.encoder_channels_max,
            use_wscale=self.use_wscale,
            use_bn=self.use_bn)
        self.num_layers = self.net.num_layers
        self.encode_dim = [self.num_layers, self.w_space_dim]

    def _encode(self, images):
        if not isinstance(images, np.ndarray):
            raise ValueError(f'Latent codes should be with type `numpy.ndarray`!')
        if (images.ndim != 4 or images.shape[0] <= 0 or
            images.shape[0] > self.batch_size or images.shape[1:] != (
                self.image_channels, self.resolution, self.resolution)):
            raise ValueError(f'Input images should be with shape [batch_size, '
                             f'channel, height, width], where '
                             f'`batch_size` no larger than {self.batch_size}, '
                             f'`channel` equals to {self.image_channels}, '
                             f'`height` and `width` equal to {self.resolution}!\n'
                             f'But {images.shape} is received!')

        xs = self.to_tensor(images.astype(np.float32))
        codes = self.net(xs)
        assert codes.shape == (images.shape[0], np.prod(self.encode_dim))
        codes = codes.view(codes.shape[0], *self.encode_dim)
        results = {
            'image': images,
            'code': self.get_value(codes),
        }

        if self.use_cuda:
            torch.cuda.empty_cache()

        return results

    def encode(self, images, **kwargs):
        return self.batch_run(images, self._encode)
    
    

# https://github.com/genforce/idinvert_pytorch/blob/master/models/stylegan_encoder_network.py
"""Contains the implementation of encoder for StyleGAN inversion.

For more details, please check the paper:
https://arxiv.org/pdf/2004.00049.pdf
"""

import numpy as np

import torch
import torch.nn as nn
import torch.nn.functional as F


# Resolutions allowed.
_RESOLUTIONS_ALLOWED = [8, 16, 32, 64, 128, 256, 512, 1024]

# Initial resolution.
_INIT_RES = 4


class StyleGANEncoderNet(nn.Module):
    """Defines the encoder network for StyleGAN inversion.

    NOTE: The encoder takes images with `RGB` color channels and range [-1, 1]
    as inputs, and encode the input images to W+ space of StyleGAN.
    """

    def __init__(self,
                 resolution,
                 w_space_dim=512,
                 image_channels=3,
                 encoder_channels_base=64,
                 encoder_channels_max=1024,
                 use_wscale=False,
                 use_bn=False):
        """Initializes the encoder with basic settings.

        Args:
          resolution: The resolution of the input image.
          w_space_dim: The dimension of the disentangled latent vectors, w.
            (default: 512)
          image_channels: Number of channels of the input image. (default: 3)
          encoder_channels_base: Base factor of the number of channels used in
            residual blocks of encoder. (default: 64)
          encoder_channels_max: Maximum number of channels used in residual blocks
            of encoder. (default: 1024)
          use_wscale: Whether to use `wscale` layer. (default: False)
          use_bn: Whether to use batch normalization layer. (default: False)

        Raises:
          ValueError: If the input `resolution` is not supported.
        """
        super().__init__()
        if resolution not in _RESOLUTIONS_ALLOWED:
            raise ValueError(f'Invalid resolution: {resolution}!\n'
                             f'Resolutions allowed: {_RESOLUTIONS_ALLOWED}.')

        self.init_res = _INIT_RES
        self.resolution = resolution
        self.w_space_dim = w_space_dim
        self.image_channels = image_channels
        self.encoder_channels_base = encoder_channels_base
        self.encoder_channels_max = encoder_channels_max
        self.use_wscale = use_wscale
        self.use_bn = use_bn
        # Blocks used in encoder.
        self.num_blocks = int(np.log2(resolution))
        # Layers used in generator.
        self.num_layers = int(np.log2(self.resolution // self.init_res * 2)) * 2

        in_channels = self.image_channels
        out_channels = self.encoder_channels_base
        for block_idx in range(self.num_blocks):
            if block_idx == 0:
                self.add_module(
                    f'block{block_idx}',
                    FirstBlock(in_channels=in_channels,
                               out_channels=out_channels,
                               use_wscale=self.use_wscale,
                               use_bn=self.use_bn))

            elif block_idx == self.num_blocks - 1:
                in_channels = in_channels * self.init_res * self.init_res
                out_channels = self.w_space_dim * 2 * block_idx
                self.add_module(
                    f'block{block_idx}',
                    LastBlock(in_channels=in_channels,
                              out_channels=out_channels,
                              use_wscale=True,
                              use_bn=self.use_bn))

            else:
                self.add_module(
                    f'block{block_idx}',
                    ResBlock(in_channels=in_channels,
                             out_channels=out_channels,
                             use_wscale=self.use_wscale,
                             use_bn=self.use_bn))
            in_channels = out_channels
            out_channels = min(out_channels * 2, self.encoder_channels_max)

        self.downsample = AveragePoolingLayer()

    def forward(self, x):
        if x.ndim != 4 or x.shape[1:] != (
            self.image_channels, self.resolution, self.resolution):
            raise ValueError(f'The input image should be with shape [batch_size, '
                           f'channel, height, width], where '
                           f'`channel` equals to {self.image_channels}, '
                           f'`height` and `width` equal to {self.resolution}!\n'
                           f'But {x.shape} is received!')

        for block_idx in range(self.num_blocks):
            if 0 < block_idx < self.num_blocks - 1:
                x = self.downsample(x)
            x = self.__getattr__(f'block{block_idx}')(x)
        return x


class AveragePoolingLayer(nn.Module):
    """Implements the average pooling layer.

    Basically, this layer can be used to downsample feature maps from spatial
    domain.
    """

    def __init__(self, scale_factor=2):
        super().__init__()
        self.scale_factor = scale_factor

    def forward(self, x):
        ksize = [self.scale_factor, self.scale_factor]
        strides = [self.scale_factor, self.scale_factor]
        return F.avg_pool2d(x, kernel_size=ksize, stride=strides, padding=0)


class BatchNormLayer(nn.Module):
    """Implements batch normalization layer."""

    def __init__(self, channels, gamma=False, beta=True, decay=0.9, epsilon=1e-5):
        """Initializes with basic settings.

        Args:
          channels: Number of channels of the input tensor.
          gamma: Whether the scale (weight) of the affine mapping is learnable.
          beta: Whether the center (bias) of the affine mapping is learnable.
          decay: Decay factor for moving average operations in this layer.
          epsilon: A value added to the denominator for numerical stability.
        """
        super().__init__()
        self.bn = nn.BatchNorm2d(num_features=channels,
                                 affine=True,
                                 track_running_stats=True,
                                 momentum=1 - decay,
                                 eps=epsilon)
        self.bn.weight.requires_grad = gamma
        self.bn.bias.requires_grad = beta

    def forward(self, x):
        return self.bn(x)


class WScaleLayer(nn.Module):
    """Implements the layer to scale weight variable and add bias.

    NOTE: The weight variable is trained in `nn.Conv2d` layer (or `nn.Linear`
    layer), and only scaled with a constant number, which is not trainable in
    this layer. However, the bias variable is trainable in this layer.
    """

    def __init__(self,
                   in_channels,
                   out_channels,
                   kernel_size,
                   gain=np.sqrt(2.0)):
        super().__init__()
        fan_in = in_channels * kernel_size * kernel_size
        self.scale = gain / np.sqrt(fan_in)
        self.bias = nn.Parameter(torch.zeros(out_channels))

    def forward(self, x):
        if x.ndim == 4:
            return x * self.scale + self.bias.view(1, -1, 1, 1)
        if x.ndim == 2:
            return x * self.scale + self.bias.view(1, -1)
        raise ValueError(f'The input tensor should be with shape [batch_size, '
                         f'channel, height, width], or [batch_size, channel]!\n'
                         f'But {x.shape} is received!')


class FirstBlock(nn.Module):
    """Implements the first block, which is a convolutional block."""

    def __init__(self,
                   in_channels,
                   out_channels,
                   use_wscale=False,
                   wscale_gain=np.sqrt(2.0),
                   use_bn=False,
                   activation_type='lrelu'):
        super().__init__()

        self.conv = nn.Conv2d(in_channels=in_channels,
                              out_channels=out_channels,
                              kernel_size=3,
                              stride=1,
                              padding=1,
                              bias=False)
        self.scale = (wscale_gain / np.sqrt(in_channels * 3 * 3) if use_wscale else
                      1.0)
        self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                   nn.Identity())

        if activation_type == 'linear':
            self.activate = nn.Identity()
        elif activation_type == 'lrelu':
            self.activate = nn.LeakyReLU(negative_slope=0.2, inplace=True)
        else:
            raise NotImplementedError(f'Not implemented activation function: '
                                    f'{activation_type}!')

    def forward(self, x):
        return self.activate(self.bn(self.conv(x) * self.scale))


class ResBlock(nn.Module):
    """Implements the residual block.

    Usually, each residual block contains two convolutional layers, each of which
    is followed by batch normalization layer and activation layer.
    """

    def __init__(self,
               in_channels,
               out_channels,
               use_wscale=False,
               wscale_gain=np.sqrt(2.0),
               use_bn=False,
               activation_type='lrelu'):
        """Initializes the class with block settings.

        Args:
          in_channels: Number of channels of the input tensor fed into this block.
          out_channels: Number of channels of the output tensor.
          kernel_size: Size of the convolutional kernels.
          stride: Stride parameter for convolution operation.
          padding: Padding parameter for convolution operation.
          use_wscale: Whether to use `wscale` layer.
          wscale_gain: The gain factor for `wscale` layer.
          use_bn: Whether to use batch normalization layer.
          activation_type: Type of activation. Support `linear` and `lrelu`.

        Raises:
          NotImplementedError: If the input `activation_type` is not supported.
        """
        super().__init__()

        # Add shortcut if needed.
        if in_channels != out_channels:
            self.add_shortcut = True
            self.conv = nn.Conv2d(in_channels=in_channels,
                                out_channels=out_channels,
                                kernel_size=1,
                                stride=1,
                                padding=0,
                                bias=False)
            self.scale = wscale_gain / np.sqrt(in_channels) if use_wscale else 1.0
            self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                     nn.Identity())
        else:
            self.add_shortcut = False
            self.identity = nn.Identity()

        hidden_channels = min(in_channels, out_channels)

        # First convolutional block.
        self.conv1 = nn.Conv2d(in_channels=in_channels,
                               out_channels=hidden_channels,
                               kernel_size=3,
                               stride=1,
                               padding=1,
                               bias=False)
        self.scale1 = (1.0 if use_wscale else
                       wscale_gain / np.sqrt(in_channels * 3 * 3))
        # NOTE: WScaleLayer is employed to add bias.
        self.wscale1 = WScaleLayer(in_channels=in_channels,
                                   out_channels=hidden_channels,
                                   kernel_size=3,
                                   gain=wscale_gain)
        self.bn1 = (BatchNormLayer(channels=hidden_channels) if use_bn else
                    nn.Identity())

        # Second convolutional block.
        self.conv2 = nn.Conv2d(in_channels=hidden_channels,
                               out_channels=out_channels,
                               kernel_size=3,
                               stride=1,
                               padding=1,
                               bias=False)
        self.scale2 = (1.0 if use_wscale else
                       wscale_gain / np.sqrt(hidden_channels * 3 * 3))
        self.wscale2 = WScaleLayer(in_channels=hidden_channels,
                                   out_channels=out_channels,
                                   kernel_size=3,
                                   gain=wscale_gain)
        self.bn2 = (BatchNormLayer(channels=out_channels) if use_bn else
                    nn.Identity())

        if activation_type == 'linear':
            self.activate = nn.Identity()
        elif activation_type == 'lrelu':
            self.activate = nn.LeakyReLU(negative_slope=0.2, inplace=True)
        else:
            raise NotImplementedError(f'Not implemented activation function: '
                                      f'{activation_type}!')

    def forward(self, x):
        if self.add_shortcut:
            y = self.activate(self.bn(self.conv(x) * self.scale))
        else:
            y = self.identity(x)
        x = self.activate(self.bn1(self.wscale1(self.conv1(x) / self.scale1)))
        x = self.activate(self.bn2(self.wscale2(self.conv2(x) / self.scale2)))
        return x + y


class LastBlock(nn.Module):
    """Implements the last block, which is a dense block."""

    def __init__(self,
                   in_channels,
                   out_channels,
                   use_wscale=False,
                   wscale_gain=1.0,
                   use_bn=False):
        super().__init__()

        self.fc = nn.Linear(in_features=in_channels,
                            out_features=out_channels,
                            bias=False)
        self.scale = wscale_gain / np.sqrt(in_channels) if use_wscale else 1.0
        self.bn = (BatchNormLayer(channels=out_channels) if use_bn else
                   nn.Identity())

    def forward(self, x):
        x = x.view(x.shape[0], -1)
        x = self.fc(x) * self.scale
        x = x.view(x.shape[0], x.shape[1], 1, 1)
        return self.bn(x).view(x.shape[0], x.shape[1])



==> supplementary-material/code/stylegan/model.py <==
import torch

from torch import nn
from torch.nn import init
from torch.nn import functional as F
from torch.autograd import Function

from math import sqrt

import random


def init_linear(linear):
    init.xavier_normal(linear.weight)
    linear.bias.data.zero_()


def init_conv(conv, glu=True):
    init.kaiming_normal(conv.weight)
    if conv.bias is not None:
        conv.bias.data.zero_()


class EqualLR:
    def __init__(self, name):
        self.name = name

    def compute_weight(self, module):
        weight = getattr(module, self.name + '_orig')
        fan_in = weight.data.size(1) * weight.data[0][0].numel()

        return weight * sqrt(2 / fan_in)

    @staticmethod
    def apply(module, name):
        fn = EqualLR(name)

        weight = getattr(module, name)
        del module._parameters[name]
        module.register_parameter(name + '_orig', nn.Parameter(weight.data))
        module.register_forward_pre_hook(fn)

        return fn

    def __call__(self, module, input):
        weight = self.compute_weight(module)
        setattr(module, self.name, weight)


def equal_lr(module, name='weight'):
    EqualLR.apply(module, name)

    return module


class FusedUpsample(nn.Module):
    def __init__(self, in_channel, out_channel, kernel_size, padding=0):
        super().__init__()

        weight = torch.randn(in_channel, out_channel, kernel_size, kernel_size)
        bias = torch.zeros(out_channel)

        fan_in = in_channel * kernel_size * kernel_size
        self.multiplier = sqrt(2 / fan_in)

        self.weight = nn.Parameter(weight)
        self.bias = nn.Parameter(bias)

        self.pad = padding

    def forward(self, input):
        weight = F.pad(self.weight * self.multiplier, [1, 1, 1, 1])
        weight = (
            weight[:, :, 1:, 1:]
            + weight[:, :, :-1, 1:]
            + weight[:, :, 1:, :-1]
            + weight[:, :, :-1, :-1]
        ) / 4

        out = F.conv_transpose2d(input, weight, self.bias, stride=2, padding=self.pad)

        return out


class FusedDownsample(nn.Module):
    def __init__(self, in_channel, out_channel, kernel_size, padding=0):
        super().__init__()

        weight = torch.randn(out_channel, in_channel, kernel_size, kernel_size)
        bias = torch.zeros(out_channel)

        fan_in = in_channel * kernel_size * kernel_size
        self.multiplier = sqrt(2 / fan_in)

        self.weight = nn.Parameter(weight)
        self.bias = nn.Parameter(bias)

        self.pad = padding

    def forward(self, input):
        weight = F.pad(self.weight * self.multiplier, [1, 1, 1, 1])
        weight = (
            weight[:, :, 1:, 1:]
            + weight[:, :, :-1, 1:]
            + weight[:, :, 1:, :-1]
            + weight[:, :, :-1, :-1]
        ) / 4

        out = F.conv2d(input, weight, self.bias, stride=2, padding=self.pad)

        return out


class PixelNorm(nn.Module):
    def __init__(self):
        super().__init__()

    def forward(self, input):
        return input / torch.sqrt(torch.mean(input ** 2, dim=1, keepdim=True) + 1e-8)


class BlurFunctionBackward(Function):
    @staticmethod
    def forward(ctx, grad_output, kernel, kernel_flip):
        ctx.save_for_backward(kernel, kernel_flip)

        grad_input = F.conv2d(
            grad_output, kernel_flip, padding=1, groups=grad_output.shape[1]
        )

        return grad_input

    @staticmethod
    def backward(ctx, gradgrad_output):
        kernel, kernel_flip = ctx.saved_tensors

        grad_input = F.conv2d(
            gradgrad_output, kernel, padding=1, groups=gradgrad_output.shape[1]
        )

        return grad_input, None, None


class BlurFunction(Function):
    @staticmethod
    def forward(ctx, input, kernel, kernel_flip):
        ctx.save_for_backward(kernel, kernel_flip)

        output = F.conv2d(input, kernel, padding=1, groups=input.shape[1])

        return output

    @staticmethod
    def backward(ctx, grad_output):
        kernel, kernel_flip = ctx.saved_tensors

        grad_input = BlurFunctionBackward.apply(grad_output, kernel, kernel_flip)

        return grad_input, None, None


blur = BlurFunction.apply


class Blur(nn.Module):
    def __init__(self, channel):
        super().__init__()

        weight = torch.tensor([[1, 2, 1], [2, 4, 2], [1, 2, 1]], dtype=torch.float32)
        weight = weight.view(1, 1, 3, 3)
        weight = weight / weight.sum()
        weight_flip = torch.flip(weight, [2, 3])

        self.register_buffer('weight', weight.repeat(channel, 1, 1, 1))
        self.register_buffer('weight_flip', weight_flip.repeat(channel, 1, 1, 1))

    def forward(self, input):
        return blur(input, self.weight, self.weight_flip)
        # return F.conv2d(input, self.weight, padding=1, groups=input.shape[1])


class EqualConv2d(nn.Module):
    def __init__(self, *args, **kwargs):
        super().__init__()

        conv = nn.Conv2d(*args, **kwargs)
        conv.weight.data.normal_()
        conv.bias.data.zero_()
        self.conv = equal_lr(conv)

    def forward(self, input):
        return self.conv(input)


class EqualLinear(nn.Module):
    def __init__(self, in_dim, out_dim):
        super().__init__()

        linear = nn.Linear(in_dim, out_dim)
        linear.weight.data.normal_()
        linear.bias.data.zero_()

        self.linear = equal_lr(linear)

    def forward(self, input):
        return self.linear(input)


class ConvBlock(nn.Module):
    def __init__(
        self,
        in_channel,
        out_channel,
        kernel_size,
        padding,
        kernel_size2=None,
        padding2=None,
        downsample=False,
        fused=False,
    ):
        super().__init__()

        pad1 = padding
        pad2 = padding
        if padding2 is not None:
            pad2 = padding2

        kernel1 = kernel_size
        kernel2 = kernel_size
        if kernel_size2 is not None:
            kernel2 = kernel_size2

        self.conv1 = nn.Sequential(
            EqualConv2d(in_channel, out_channel, kernel1, padding=pad1),
            nn.LeakyReLU(0.2),
        )

        if downsample:
            if fused:
                self.conv2 = nn.Sequential(
                    Blur(out_channel),
                    FusedDownsample(out_channel, out_channel, kernel2, padding=pad2),
                    nn.LeakyReLU(0.2),
                )

            else:
                self.conv2 = nn.Sequential(
                    Blur(out_channel),
                    EqualConv2d(out_channel, out_channel, kernel2, padding=pad2),
                    nn.AvgPool2d(2),
                    nn.LeakyReLU(0.2),
                )

        else:
            self.conv2 = nn.Sequential(
                EqualConv2d(out_channel, out_channel, kernel2, padding=pad2),
                nn.LeakyReLU(0.2),
            )

    def forward(self, input):
        out = self.conv1(input)
        out = self.conv2(out)

        return out


class AdaptiveInstanceNorm(nn.Module):
    def __init__(self, in_channel, style_dim):
        super().__init__()

        self.norm = nn.InstanceNorm2d(in_channel)
        self.style = EqualLinear(style_dim, in_channel * 2)

        self.style.linear.bias.data[:in_channel] = 1
        self.style.linear.bias.data[in_channel:] = 0

    def forward(self, input, style):
        style = self.style(style).unsqueeze(2).unsqueeze(3)
        gamma, beta = style.chunk(2, 1)

        out = self.norm(input)
        out = gamma * out + beta

        return out


class NoiseInjection(nn.Module):
    def __init__(self, channel):
        super().__init__()

        self.weight = nn.Parameter(torch.zeros(1, channel, 1, 1))

    def forward(self, image, noise):
        return image + self.weight * noise


class ConstantInput(nn.Module):
    def __init__(self, channel, size=4):
        super().__init__()

        self.input = nn.Parameter(torch.randn(1, channel, size, size))

    def forward(self, input):
        batch = input.shape[0]
        out = self.input.repeat(batch, 1, 1, 1)

        return out


class StyledConvBlock(nn.Module):
    def __init__(
        self,
        in_channel,
        out_channel,
        kernel_size=3,
        padding=1,
        style_dim=512,
        initial=False,
        upsample=False,
        fused=False,
    ):
        super().__init__()

        if initial:
            self.conv1 = ConstantInput(in_channel)

        else:
            if upsample:
                if fused:
                    self.conv1 = nn.Sequential(
                        FusedUpsample(
                            in_channel, out_channel, kernel_size, padding=padding
                        ),
                        Blur(out_channel),
                    )

                else:
                    self.conv1 = nn.Sequential(
                        nn.Upsample(scale_factor=2, mode='nearest'),
                        EqualConv2d(
                            in_channel, out_channel, kernel_size, padding=padding
                        ),
                        Blur(out_channel),
                    )

            else:
                self.conv1 = EqualConv2d(
                    in_channel, out_channel, kernel_size, padding=padding
                )

        self.noise1 = equal_lr(NoiseInjection(out_channel))
        self.adain1 = AdaptiveInstanceNorm(out_channel, style_dim)
        self.lrelu1 = nn.LeakyReLU(0.2)

        self.conv2 = EqualConv2d(out_channel, out_channel, kernel_size, padding=padding)
        self.noise2 = equal_lr(NoiseInjection(out_channel))
        self.adain2 = AdaptiveInstanceNorm(out_channel, style_dim)
        self.lrelu2 = nn.LeakyReLU(0.2)

    def forward(self, input, style1, style2, noise):
        out = self.conv1(input)
        out = self.noise1(out, noise)
        out = self.lrelu1(out)
        out = self.adain1(out, style1)
        
        out = self.conv2(out)
        out = self.noise2(out, noise)
        out = self.lrelu2(out)
        out = self.adain2(out, style2)

        return out


class Generator(nn.Module):
    def __init__(self, code_dim, fused=True):
        super().__init__()

        self.progression = nn.ModuleList(
            [
                StyledConvBlock(512, 512, 3, 1, style_dim=code_dim, initial=True),  # 4
                StyledConvBlock(512, 512, 3, 1, style_dim=code_dim, upsample=True),  # 8
                StyledConvBlock(512, 512, 3, 1, style_dim=code_dim, upsample=True),  # 16
                StyledConvBlock(512, 512, 3, 1, style_dim=code_dim, upsample=True),  # 32
                StyledConvBlock(512, 256, 3, 1, style_dim=code_dim, upsample=True),  # 64
                StyledConvBlock(256, 128, 3, 1, style_dim=code_dim, upsample=True, fused=fused),  # 128
                StyledConvBlock(128, 64, 3, 1, style_dim=code_dim, upsample=True, fused=fused),  # 256
                StyledConvBlock(64, 32, 3, 1, style_dim=code_dim, upsample=True, fused=fused),  # 512
                StyledConvBlock(32, 16, 3, 1, style_dim=code_dim, upsample=True, fused=fused),  # 1024
            ]
        )

        self.to_rgb = nn.ModuleList(
            [
                EqualConv2d(512, 3, 1),
                EqualConv2d(512, 3, 1),
                EqualConv2d(512, 3, 1),
                EqualConv2d(512, 3, 1),
                EqualConv2d(256, 3, 1),
                EqualConv2d(128, 3, 1),
                EqualConv2d(64, 3, 1),
                EqualConv2d(32, 3, 1),
                EqualConv2d(16, 3, 1),
            ]
        )

        # self.blur = Blur()

    def forward(self, style, noise, start_layer, end_layer, layer_in=None, alpha=-1, mixing_range=(-1, -1)):

        if start_layer > 0:
            out = layer_in
        else:
            out = noise[0]
        
        if len(style) < 2:
            inject_index = [len(self.progression) + 1]

        else:
            inject_index = sorted(random.sample(list(range(end_layer)), len(style) - 1))

        crossover = 0
        for i, (conv, to_rgb) in enumerate(zip(self.progression, self.to_rgb)):
            if i < start_layer:
                continue
            
            if mixing_range == (-1, -1):
                if crossover < len(inject_index) and i > inject_index[crossover]:
                    crossover = min(crossover + 1, len(style))
                #if style[crossover].ndim < 3:
                #    style_step = style[crossover].unsqueeze(1).repeat(1, inject_index[0], 1)
                #else:
                #    style_step = style[crossover]
                style_step = style[crossover]

            else:
                if mixing_range[0] <= i <= mixing_range[1]:
                    style_step = style[1]

                else:
                    style_step = style[0]

            if i > 0 and end_layer > 0:
                out_prev = out
            #out = conv(out, style_step[:,2*i], style_step[:,2*i+1], noise[i])
            out = conv(out, style_step, style_step, noise[i])
            if i == end_layer:
                out_rgb = to_rgb(out)

                if i > 0 and 0 <= alpha < 1:
                    skip_rgb = self.to_rgb[i - 1](out_prev)
                    skip_rgb = F.interpolate(skip_rgb, scale_factor=2, mode='nearest')
                    out = (1 - alpha) * skip_rgb + alpha * out_rgb

                break
        return out, out_rgb


class StyledGenerator(nn.Module):
    def __init__(self, code_dim=512, n_mlp=8):
        super().__init__()

        self.generator = Generator(code_dim)
        
        self.start_layer = 0
        self.end_layer = 4

        layers = [PixelNorm()]
        for i in range(n_mlp):
            layers.append(EqualLinear(code_dim, code_dim))
            layers.append(nn.LeakyReLU(0.2))

        self.style = nn.Sequential(*layers)

    def forward(
        self,
        styles,
        noise=None,
        input_is_latent=False,
        alpha=-1,
        mean_style=None,
        style_weight=0,
        mixing_range=(-1, -1),
        layer_in=None,
    ):
        
        if type(styles) not in (list, tuple):
            styles = [styles]
            
        if not input_is_latent:
            styles = [self.style(s) for s in styles]

        batch = styles[0].shape[0]

        if noise is None:
            noise = []

            for i in range(self.end_layer + 1):
                size = 4 * 2 ** i
                noise.append(torch.randn(batch, 1, size, size, device=styles[0].device))

        if mean_style is not None:
            styles_norm = []

            for style in styles:
                styles_norm.append(mean_style + style_weight * (style - mean_style))

            styles = styles_norm

        return self.generator(styles, noise, self.start_layer, self.end_layer, layer_in=layer_in, alpha=alpha, mixing_range=mixing_range)

    def mean_style(self, input):
        style = self.style(input).mean(0, keepdim=True)

        return style


class Discriminator(nn.Module):
    def __init__(self, fused=True, from_rgb_activate=False):
        super().__init__()

        self.progression = nn.ModuleList(
            [
                ConvBlock(16, 32, 3, 1, downsample=True, fused=fused),  # 512
                ConvBlock(32, 64, 3, 1, downsample=True, fused=fused),  # 256
                ConvBlock(64, 128, 3, 1, downsample=True, fused=fused),  # 128
                ConvBlock(128, 256, 3, 1, downsample=True, fused=fused),  # 64
                ConvBlock(256, 512, 3, 1, downsample=True),  # 32
                ConvBlock(512, 512, 3, 1, downsample=True),  # 16
                ConvBlock(512, 512, 3, 1, downsample=True),  # 8
                ConvBlock(512, 512, 3, 1, downsample=True),  # 4
                ConvBlock(513, 512, 3, 1, 4, 0),
            ]
        )

        def make_from_rgb(out_channel):
            if from_rgb_activate:
                return nn.Sequential(EqualConv2d(3, out_channel, 1), nn.LeakyReLU(0.2))

            else:
                return EqualConv2d(3, out_channel, 1)

        self.from_rgb = nn.ModuleList(
            [
                make_from_rgb(16),
                make_from_rgb(32),
                make_from_rgb(64),
                make_from_rgb(128),
                make_from_rgb(256),
                make_from_rgb(512),
                make_from_rgb(512),
                make_from_rgb(512),
                make_from_rgb(512),
            ]
        )

        # self.blur = Blur()

        self.n_layer = len(self.progression)

        self.linear = EqualLinear(512, 1)

    def forward(self, input, step=0, alpha=-1):
        for i in range(step, -1, -1):
            index = self.n_layer - i - 1

            if i == step:
                out = self.from_rgb[index](input)

            if i == 0:
                out_std = torch.sqrt(out.var(0, unbiased=False) + 1e-8)
                mean_std = out_std.mean()
                mean_std = mean_std.expand(out.size(0), 1, 4, 4)
                out = torch.cat([out, mean_std], 1)

            out = self.progression[index](out)

            if i > 0:
                if i == step and 0 <= alpha < 1:
                    skip_rgb = F.avg_pool2d(input, 2)
                    skip_rgb = self.from_rgb[index + 1](skip_rgb)

                    out = (1 - alpha) * skip_rgb + alpha * out

        out = out.squeeze(2).squeeze(2)
        # print(input.size(), out.size(), step)
        out = self.linear(out)

        return out

==> supplementary-material/code/stylegan/stylegan_lpips/__init__.py <==

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import numpy as np
from skimage.metrics import structural_similarity
import torch
from torch.autograd import Variable

from lpips import dist_model

class PerceptualLoss(torch.nn.Module):
    def __init__(self, model='net-lin', net='alex', colorspace='rgb', spatial=False, use_gpu=True, gpu_ids=[0]): # VGG using our perceptually-learned weights (LPIPS metric)
    # def __init__(self, model='net', net='vgg', use_gpu=True): # "default" way of using VGG as a perceptual loss
        super(PerceptualLoss, self).__init__()
        print('Setting up Perceptual loss...')
        self.use_gpu = use_gpu
        self.spatial = spatial
        self.gpu_ids = gpu_ids
        self.model = dist_model.DistModel()
        self.model.initialize(model=model, net=net, use_gpu=use_gpu, colorspace=colorspace, spatial=self.spatial, gpu_ids=gpu_ids)
        print('...[%s] initialized'%self.model.name())
        print('...Done')

    def forward(self, pred, target, normalize=False):
        """
        Pred and target are Variables.
        If normalize is True, assumes the images are between [0,1] and then scales them between [-1,+1]
        If normalize is False, assumes the images are already between [-1,+1]

        Inputs pred and target are Nx3xHxW
        Output pytorch Variable N long
        """

        if normalize:
            target = 2 * target  - 1
            pred = 2 * pred  - 1

        return self.model.forward(target, pred)

def normalize_tensor(in_feat,eps=1e-10):
    norm_factor = torch.sqrt(torch.sum(in_feat**2,dim=1,keepdim=True))
    return in_feat/(norm_factor+eps)

def l2(p0, p1, range=255.):
    return .5*np.mean((p0 / range - p1 / range)**2)

def psnr(p0, p1, peak=255.):
    return 10*np.log10(peak**2/np.mean((1.*p0-1.*p1)**2))

def dssim(p0, p1, range=255.):
    return (1 - structural_similarity(p0, p1, data_range=range, multichannel=True)) / 2.

def rgb2lab(in_img,mean_cent=False):
    from skimage import color
    img_lab = color.rgb2lab(in_img)
    if(mean_cent):
        img_lab[:,:,0] = img_lab[:,:,0]-50
    return img_lab

def tensor2np(tensor_obj):
    # change dimension of a tensor object into a numpy array
    return tensor_obj[0].cpu().float().numpy().transpose((1,2,0))

def np2tensor(np_obj):
     # change dimenion of np array into tensor array
    return torch.Tensor(np_obj[:, :, :, np.newaxis].transpose((3, 2, 0, 1)))

def tensor2tensorlab(image_tensor,to_norm=True,mc_only=False):
    # image tensor to lab tensor
    from skimage import color

    img = tensor2im(image_tensor)
    img_lab = color.rgb2lab(img)
    if(mc_only):
        img_lab[:,:,0] = img_lab[:,:,0]-50
    if(to_norm and not mc_only):
        img_lab[:,:,0] = img_lab[:,:,0]-50
        img_lab = img_lab/100.

    return np2tensor(img_lab)

def tensorlab2tensor(lab_tensor,return_inbnd=False):
    from skimage import color
    import warnings
    warnings.filterwarnings("ignore")

    lab = tensor2np(lab_tensor)*100.
    lab[:,:,0] = lab[:,:,0]+50

    rgb_back = 255.*np.clip(color.lab2rgb(lab.astype('float')),0,1)
    if(return_inbnd):
        # convert back to lab, see if we match
        lab_back = color.rgb2lab(rgb_back.astype('uint8'))
        mask = 1.*np.isclose(lab_back,lab,atol=2.)
        mask = np2tensor(np.prod(mask,axis=2)[:,:,np.newaxis])
        return (im2tensor(rgb_back),mask)
    else:
        return im2tensor(rgb_back)

def rgb2lab(input):
    from skimage import color
    return color.rgb2lab(input / 255.)

def tensor2im(image_tensor, imtype=np.uint8, cent=1., factor=255./2.):
    image_numpy = image_tensor[0].cpu().float().numpy()
    image_numpy = (np.transpose(image_numpy, (1, 2, 0)) + cent) * factor
    return image_numpy.astype(imtype)

def im2tensor(image, imtype=np.uint8, cent=1., factor=255./2.):
    return torch.Tensor((image / factor - cent)
                        [:, :, :, np.newaxis].transpose((3, 2, 0, 1)))

def tensor2vec(vector_tensor):
    return vector_tensor.data.cpu().numpy()[:, :, 0, 0]

def voc_ap(rec, prec, use_07_metric=False):
    """ ap = voc_ap(rec, prec, [use_07_metric])
    Compute VOC AP given precision and recall.
    If use_07_metric is true, uses the
    VOC 07 11 point method (default:False).
    """
    if use_07_metric:
        # 11 point metric
        ap = 0.
        for t in np.arange(0., 1.1, 0.1):
            if np.sum(rec >= t) == 0:
                p = 0
            else:
                p = np.max(prec[rec >= t])
            ap = ap + p / 11.
    else:
        # correct AP calculation
        # first append sentinel values at the end
        mrec = np.concatenate(([0.], rec, [1.]))
        mpre = np.concatenate(([0.], prec, [0.]))

        # compute the precision envelope
        for i in range(mpre.size - 1, 0, -1):
            mpre[i - 1] = np.maximum(mpre[i - 1], mpre[i])

        # to calculate area under PR curve, look for points
        # where X axis (recall) changes value
        i = np.where(mrec[1:] != mrec[:-1])[0]

        # and sum (\Delta recall) * prec
        ap = np.sum((mrec[i + 1] - mrec[i]) * mpre[i + 1])
    return ap

def tensor2im(image_tensor, imtype=np.uint8, cent=1., factor=255./2.):
# def tensor2im(image_tensor, imtype=np.uint8, cent=1., factor=1.):
    image_numpy = image_tensor[0].cpu().float().numpy()
    image_numpy = (np.transpose(image_numpy, (1, 2, 0)) + cent) * factor
    return image_numpy.astype(imtype)

def im2tensor(image, imtype=np.uint8, cent=1., factor=255./2.):
# def im2tensor(image, imtype=np.uint8, cent=1., factor=1.):
    return torch.Tensor((image / factor - cent)
                        [:, :, :, np.newaxis].transpose((3, 2, 0, 1)))


==> supplementary-material/code/stylegan/stylegan_lpips/base_model.py <==
import os
import numpy as np
import torch
from torch.autograd import Variable
from pdb import set_trace as st
from IPython import embed

class BaseModel():
    def __init__(self):
        pass;
        
    def name(self):
        return 'BaseModel'

    def initialize(self, use_gpu=True, gpu_ids=[0]):
        self.use_gpu = use_gpu
        self.gpu_ids = gpu_ids

    def forward(self):
        pass

    def get_image_paths(self):
        pass

    def optimize_parameters(self):
        pass

    def get_current_visuals(self):
        return self.input

    def get_current_errors(self):
        return {}

    def save(self, label):
        pass

    # helper saving function that can be used by subclasses
    def save_network(self, network, path, network_label, epoch_label):
        save_filename = '%s_net_%s.pth' % (epoch_label, network_label)
        save_path = os.path.join(path, save_filename)
        torch.save(network.state_dict(), save_path)

    # helper loading function that can be used by subclasses
    def load_network(self, network, network_label, epoch_label):
        save_filename = '%s_net_%s.pth' % (epoch_label, network_label)
        save_path = os.path.join(self.save_dir, save_filename)
        print('Loading network from %s'%save_path)
        network.load_state_dict(torch.load(save_path))

    def update_learning_rate():
        pass

    def get_image_paths(self):
        return self.image_paths

    def save_done(self, flag=False):
        np.save(os.path.join(self.save_dir, 'done_flag'),flag)
        np.savetxt(os.path.join(self.save_dir, 'done_flag'),[flag,],fmt='%i')


==> supplementary-material/code/stylegan/stylegan_lpips/dist_model.py <==

from __future__ import absolute_import

import sys
import numpy as np
import torch
from torch import nn
import os
from collections import OrderedDict
from torch.autograd import Variable
import itertools
from .base_model import BaseModel
from scipy.ndimage import zoom
import fractions
import functools
import skimage.transform
from tqdm import tqdm

from IPython import embed

from . import networks_basic as networks
import lpips as util

class DistModel(BaseModel):
    def name(self):
        return self.model_name

    def initialize(self, model='net-lin', net='alex', colorspace='Lab', pnet_rand=False, pnet_tune=False, model_path=None,
            use_gpu=True, printNet=False, spatial=False, 
            is_train=False, lr=.0001, beta1=0.5, version='0.1', gpu_ids=[0]):
        '''
        INPUTS
            model - ['net-lin'] for linearly calibrated network
                    ['net'] for off-the-shelf network
                    ['L2'] for L2 distance in Lab colorspace
                    ['SSIM'] for ssim in RGB colorspace
            net - ['squeeze','alex','vgg']
            model_path - if None, will look in weights/[NET_NAME].pth
            colorspace - ['Lab','RGB'] colorspace to use for L2 and SSIM
            use_gpu - bool - whether or not to use a GPU
            printNet - bool - whether or not to print network architecture out
            spatial - bool - whether to output an array containing varying distances across spatial dimensions
            spatial_shape - if given, output spatial shape. if None then spatial shape is determined automatically via spatial_factor (see below).
            spatial_factor - if given, specifies upsampling factor relative to the largest spatial extent of a convolutional layer. if None then resized to size of input images.
            spatial_order - spline order of filter for upsampling in spatial mode, by default 1 (bilinear).
            is_train - bool - [True] for training mode
            lr - float - initial learning rate
            beta1 - float - initial momentum term for adam
            version - 0.1 for latest, 0.0 was original (with a bug)
            gpu_ids - int array - [0] by default, gpus to use
        '''
        BaseModel.initialize(self, use_gpu=use_gpu, gpu_ids=gpu_ids)

        self.model = model
        self.net = net
        self.is_train = is_train
        self.spatial = spatial
        self.gpu_ids = gpu_ids
        self.model_name = '%s [%s]'%(model,net)

        if(self.model == 'net-lin'): # pretrained net + linear layer
            self.net = networks.PNetLin(pnet_rand=pnet_rand, pnet_tune=pnet_tune, pnet_type=net,
                use_dropout=True, spatial=spatial, version=version, lpips=True)
            kw = {}
            if not use_gpu:
                kw['map_location'] = 'cpu'
            if(model_path is None):
                import inspect
                model_path = os.path.abspath(os.path.join(inspect.getfile(self.initialize), '..', 'weights/v%s/%s.pth'%(version,net)))

            if(not is_train):
                print('Loading model from: %s'%model_path)
                self.net.load_state_dict(torch.load(model_path, **kw), strict=False)

        elif(self.model=='net'): # pretrained network
            self.net = networks.PNetLin(pnet_rand=pnet_rand, pnet_type=net, lpips=False)
        elif(self.model in ['L2','l2']):
            self.net = networks.L2(use_gpu=use_gpu,colorspace=colorspace) # not really a network, only for testing
            self.model_name = 'L2'
        elif(self.model in ['DSSIM','dssim','SSIM','ssim']):
            self.net = networks.DSSIM(use_gpu=use_gpu,colorspace=colorspace)
            self.model_name = 'SSIM'
        else:
            raise ValueError("Model [%s] not recognized." % self.model)

        self.parameters = list(self.net.parameters())

        if self.is_train: # training mode
            # extra network on top to go from distances (d0,d1) => predicted human judgment (h*)
            self.rankLoss = networks.BCERankingLoss()
            self.parameters += list(self.rankLoss.net.parameters())
            self.lr = lr
            self.old_lr = lr
            self.optimizer_net = torch.optim.Adam(self.parameters, lr=lr, betas=(beta1, 0.999))
        else: # test mode
            self.net.eval()

        if(use_gpu):
            self.net.to(gpu_ids[0])
            self.net = torch.nn.DataParallel(self.net, device_ids=gpu_ids)
            if(self.is_train):
                self.rankLoss = self.rankLoss.to(device=gpu_ids[0]) # just put this on GPU0

        if(printNet):
            print('---------- Networks initialized -------------')
            networks.print_network(self.net)
            print('-----------------------------------------------')

    def forward(self, in0, in1, retPerLayer=False):
        ''' Function computes the distance between image patches in0 and in1
        INPUTS
            in0, in1 - torch.Tensor object of shape Nx3xXxY - image patch scaled to [-1,1]
        OUTPUT
            computed distances between in0 and in1
        '''

        return self.net.forward(in0, in1, retPerLayer=retPerLayer)

    # ***** TRAINING FUNCTIONS *****
    def optimize_parameters(self):
        self.forward_train()
        self.optimizer_net.zero_grad()
        self.backward_train()
        self.optimizer_net.step()
        self.clamp_weights()

    def clamp_weights(self):
        for module in self.net.modules():
            if(hasattr(module, 'weight') and module.kernel_size==(1,1)):
                module.weight.data = torch.clamp(module.weight.data,min=0)

    def set_input(self, data):
        self.input_ref = data['ref']
        self.input_p0 = data['p0']
        self.input_p1 = data['p1']
        self.input_judge = data['judge']

        if(self.use_gpu):
            self.input_ref = self.input_ref.to(device=self.gpu_ids[0])
            self.input_p0 = self.input_p0.to(device=self.gpu_ids[0])
            self.input_p1 = self.input_p1.to(device=self.gpu_ids[0])
            self.input_judge = self.input_judge.to(device=self.gpu_ids[0])

        self.var_ref = Variable(self.input_ref,requires_grad=True)
        self.var_p0 = Variable(self.input_p0,requires_grad=True)
        self.var_p1 = Variable(self.input_p1,requires_grad=True)

    def forward_train(self): # run forward pass
        # print(self.net.module.scaling_layer.shift)
        # print(torch.norm(self.net.module.net.slice1[0].weight).item(), torch.norm(self.net.module.lin0.model[1].weight).item())

        self.d0 = self.forward(self.var_ref, self.var_p0)
        self.d1 = self.forward(self.var_ref, self.var_p1)
        self.acc_r = self.compute_accuracy(self.d0,self.d1,self.input_judge)

        self.var_judge = Variable(1.*self.input_judge).view(self.d0.size())

        self.loss_total = self.rankLoss.forward(self.d0, self.d1, self.var_judge*2.-1.)

        return self.loss_total

    def backward_train(self):
        torch.mean(self.loss_total).backward()

    def compute_accuracy(self,d0,d1,judge):
        ''' d0, d1 are Variables, judge is a Tensor '''
        d1_lt_d0 = (d1<d0).cpu().data.numpy().flatten()
        judge_per = judge.cpu().numpy().flatten()
        return d1_lt_d0*judge_per + (1-d1_lt_d0)*(1-judge_per)

    def get_current_errors(self):
        retDict = OrderedDict([('loss_total', self.loss_total.data.cpu().numpy()),
                            ('acc_r', self.acc_r)])

        for key in retDict.keys():
            retDict[key] = np.mean(retDict[key])

        return retDict

    def get_current_visuals(self):
        zoom_factor = 256/self.var_ref.data.size()[2]

        ref_img = util.tensor2im(self.var_ref.data)
        p0_img = util.tensor2im(self.var_p0.data)
        p1_img = util.tensor2im(self.var_p1.data)

        ref_img_vis = zoom(ref_img,[zoom_factor, zoom_factor, 1],order=0)
        p0_img_vis = zoom(p0_img,[zoom_factor, zoom_factor, 1],order=0)
        p1_img_vis = zoom(p1_img,[zoom_factor, zoom_factor, 1],order=0)

        return OrderedDict([('ref', ref_img_vis),
                            ('p0', p0_img_vis),
                            ('p1', p1_img_vis)])

    def save(self, path, label):
        if(self.use_gpu):
            self.save_network(self.net.module, path, '', label)
        else:
            self.save_network(self.net, path, '', label)
        self.save_network(self.rankLoss.net, path, 'rank', label)

    def update_learning_rate(self,nepoch_decay):
        lrd = self.lr / nepoch_decay
        lr = self.old_lr - lrd

        for param_group in self.optimizer_net.param_groups:
            param_group['lr'] = lr

        print('update lr [%s] decay: %f -> %f' % (type,self.old_lr, lr))
        self.old_lr = lr

def score_2afc_dataset(data_loader, func, name=''):
    ''' Function computes Two Alternative Forced Choice (2AFC) score using
        distance function 'func' in dataset 'data_loader'
    INPUTS
        data_loader - CustomDatasetDataLoader object - contains a TwoAFCDataset inside
        func - callable distance function - calling d=func(in0,in1) should take 2
            pytorch tensors with shape Nx3xXxY, and return numpy array of length N
    OUTPUTS
        [0] - 2AFC score in [0,1], fraction of time func agrees with human evaluators
        [1] - dictionary with following elements
            d0s,d1s - N arrays containing distances between reference patch to perturbed patches 
            gts - N array in [0,1], preferred patch selected by human evaluators
                (closer to "0" for left patch p0, "1" for right patch p1,
                "0.6" means 60pct people preferred right patch, 40pct preferred left)
            scores - N array in [0,1], corresponding to what percentage function agreed with humans
    CONSTS
        N - number of test triplets in data_loader
    '''

    d0s = []
    d1s = []
    gts = []

    for data in tqdm(data_loader.load_data(), desc=name):
        d0s+=func(data['ref'],data['p0']).data.cpu().numpy().flatten().tolist()
        d1s+=func(data['ref'],data['p1']).data.cpu().numpy().flatten().tolist()
        gts+=data['judge'].cpu().numpy().flatten().tolist()

    d0s = np.array(d0s)
    d1s = np.array(d1s)
    gts = np.array(gts)
    scores = (d0s<d1s)*(1.-gts) + (d1s<d0s)*gts + (d1s==d0s)*.5

    return(np.mean(scores), dict(d0s=d0s,d1s=d1s,gts=gts,scores=scores))

def score_jnd_dataset(data_loader, func, name=''):
    ''' Function computes JND score using distance function 'func' in dataset 'data_loader'
    INPUTS
        data_loader - CustomDatasetDataLoader object - contains a JNDDataset inside
        func - callable distance function - calling d=func(in0,in1) should take 2
            pytorch tensors with shape Nx3xXxY, and return pytorch array of length N
    OUTPUTS
        [0] - JND score in [0,1], mAP score (area under precision-recall curve)
        [1] - dictionary with following elements
            ds - N array containing distances between two patches shown to human evaluator
            sames - N array containing fraction of people who thought the two patches were identical
    CONSTS
        N - number of test triplets in data_loader
    '''

    ds = []
    gts = []

    for data in tqdm(data_loader.load_data(), desc=name):
        ds+=func(data['p0'],data['p1']).data.cpu().numpy().tolist()
        gts+=data['same'].cpu().numpy().flatten().tolist()

    sames = np.array(gts)
    ds = np.array(ds)

    sorted_inds = np.argsort(ds)
    ds_sorted = ds[sorted_inds]
    sames_sorted = sames[sorted_inds]

    TPs = np.cumsum(sames_sorted)
    FPs = np.cumsum(1-sames_sorted)
    FNs = np.sum(sames_sorted)-TPs

    precs = TPs/(TPs+FPs)
    recs = TPs/(TPs+FNs)
    score = util.voc_ap(recs,precs)

    return(score, dict(ds=ds,sames=sames))


==> supplementary-material/code/stylegan/stylegan_lpips/networks_basic.py <==

from __future__ import absolute_import

import sys
import torch
import torch.nn as nn
import torch.nn.init as init
from torch.autograd import Variable
import numpy as np
from pdb import set_trace as st
from skimage import color
from IPython import embed
from . import pretrained_networks as pn

import lpips as util

def spatial_average(in_tens, keepdim=True):
    return in_tens.mean([2,3],keepdim=keepdim)

def upsample(in_tens, out_H=64): # assumes scale factor is same for H and W
    in_H = in_tens.shape[2]
    scale_factor = 1.*out_H/in_H

    return nn.Upsample(scale_factor=scale_factor, mode='bilinear', align_corners=False)(in_tens)

# Learned perceptual metric
class PNetLin(nn.Module):
    def __init__(self, pnet_type='vgg', pnet_rand=False, pnet_tune=False, use_dropout=True, spatial=False, version='0.1', lpips=True):
        super(PNetLin, self).__init__()

        self.pnet_type = pnet_type
        self.pnet_tune = pnet_tune
        self.pnet_rand = pnet_rand
        self.spatial = spatial
        self.lpips = lpips
        self.version = version
        self.scaling_layer = ScalingLayer()

        if(self.pnet_type in ['vgg','vgg16']):
            net_type = pn.vgg16
            self.chns = [64,128,256,512,512]
        elif(self.pnet_type=='alex'):
            net_type = pn.alexnet
            self.chns = [64,192,384,256,256]
        elif(self.pnet_type=='squeeze'):
            net_type = pn.squeezenet
            self.chns = [64,128,256,384,384,512,512]
        self.L = len(self.chns)

        self.net = net_type(pretrained=not self.pnet_rand, requires_grad=self.pnet_tune)

        if(lpips):
            self.lin0 = NetLinLayer(self.chns[0], use_dropout=use_dropout)
            self.lin1 = NetLinLayer(self.chns[1], use_dropout=use_dropout)
            self.lin2 = NetLinLayer(self.chns[2], use_dropout=use_dropout)
            self.lin3 = NetLinLayer(self.chns[3], use_dropout=use_dropout)
            self.lin4 = NetLinLayer(self.chns[4], use_dropout=use_dropout)
            self.lins = [self.lin0,self.lin1,self.lin2,self.lin3,self.lin4]
            if(self.pnet_type=='squeeze'): # 7 layers for squeezenet
                self.lin5 = NetLinLayer(self.chns[5], use_dropout=use_dropout)
                self.lin6 = NetLinLayer(self.chns[6], use_dropout=use_dropout)
                self.lins+=[self.lin5,self.lin6]

    def forward(self, in0, in1, retPerLayer=False):
        # v0.0 - original release had a bug, where input was not scaled
        in0_input, in1_input = (self.scaling_layer(in0), self.scaling_layer(in1)) if self.version=='0.1' else (in0, in1)
        outs0, outs1 = self.net.forward(in0_input), self.net.forward(in1_input)
        feats0, feats1, diffs = {}, {}, {}

        for kk in range(self.L):
            feats0[kk], feats1[kk] = util.normalize_tensor(outs0[kk]), util.normalize_tensor(outs1[kk])
            diffs[kk] = (feats0[kk]-feats1[kk])**2

        if(self.lpips):
            if(self.spatial):
                res = [upsample(self.lins[kk].model(diffs[kk]), out_H=in0.shape[2]) for kk in range(self.L)]
            else:
                res = [spatial_average(self.lins[kk].model(diffs[kk]), keepdim=True) for kk in range(self.L)]
        else:
            if(self.spatial):
                res = [upsample(diffs[kk].sum(dim=1,keepdim=True), out_H=in0.shape[2]) for kk in range(self.L)]
            else:
                res = [spatial_average(diffs[kk].sum(dim=1,keepdim=True), keepdim=True) for kk in range(self.L)]

        val = res[0]
        for l in range(1,self.L):
            val += res[l]
        
        if(retPerLayer):
            return (val, res)
        else:
            return val

class ScalingLayer(nn.Module):
    def __init__(self):
        super(ScalingLayer, self).__init__()
        self.register_buffer('shift', torch.Tensor([-.030,-.088,-.188])[None,:,None,None])
        self.register_buffer('scale', torch.Tensor([.458,.448,.450])[None,:,None,None])

    def forward(self, inp):
        return (inp - self.shift) / self.scale


class NetLinLayer(nn.Module):
    ''' A single linear layer which does a 1x1 conv '''
    def __init__(self, chn_in, chn_out=1, use_dropout=False):
        super(NetLinLayer, self).__init__()

        layers = [nn.Dropout(),] if(use_dropout) else []
        layers += [nn.Conv2d(chn_in, chn_out, 1, stride=1, padding=0, bias=False),]
        self.model = nn.Sequential(*layers)


class Dist2LogitLayer(nn.Module):
    ''' takes 2 distances, puts through fc layers, spits out value between [0,1] (if use_sigmoid is True) '''
    def __init__(self, chn_mid=32, use_sigmoid=True):
        super(Dist2LogitLayer, self).__init__()

        layers = [nn.Conv2d(5, chn_mid, 1, stride=1, padding=0, bias=True),]
        layers += [nn.LeakyReLU(0.2,True),]
        layers += [nn.Conv2d(chn_mid, chn_mid, 1, stride=1, padding=0, bias=True),]
        layers += [nn.LeakyReLU(0.2,True),]
        layers += [nn.Conv2d(chn_mid, 1, 1, stride=1, padding=0, bias=True),]
        if(use_sigmoid):
            layers += [nn.Sigmoid(),]
        self.model = nn.Sequential(*layers)

    def forward(self,d0,d1,eps=0.1):
        return self.model.forward(torch.cat((d0,d1,d0-d1,d0/(d1+eps),d1/(d0+eps)),dim=1))

class BCERankingLoss(nn.Module):
    def __init__(self, chn_mid=32):
        super(BCERankingLoss, self).__init__()
        self.net = Dist2LogitLayer(chn_mid=chn_mid)
        # self.parameters = list(self.net.parameters())
        self.loss = torch.nn.BCELoss()

    def forward(self, d0, d1, judge):
        per = (judge+1.)/2.
        self.logit = self.net.forward(d0,d1)
        return self.loss(self.logit, per)

# L2, DSSIM metrics
class FakeNet(nn.Module):
    def __init__(self, use_gpu=True, colorspace='Lab'):
        super(FakeNet, self).__init__()
        self.use_gpu = use_gpu
        self.colorspace=colorspace

class L2(FakeNet):

    def forward(self, in0, in1, retPerLayer=None):
        assert(in0.size()[0]==1) # currently only supports batchSize 1

        if(self.colorspace=='RGB'):
            (N,C,X,Y) = in0.size()
            value = torch.mean(torch.mean(torch.mean((in0-in1)**2,dim=1).view(N,1,X,Y),dim=2).view(N,1,1,Y),dim=3).view(N)
            return value
        elif(self.colorspace=='Lab'):
            value = util.l2(util.tensor2np(util.tensor2tensorlab(in0.data,to_norm=False)), 
                util.tensor2np(util.tensor2tensorlab(in1.data,to_norm=False)), range=100.).astype('float')
            ret_var = Variable( torch.Tensor((value,) ) )
            if(self.use_gpu):
                ret_var = ret_var.cuda()
            return ret_var

class DSSIM(FakeNet):

    def forward(self, in0, in1, retPerLayer=None):
        assert(in0.size()[0]==1) # currently only supports batchSize 1

        if(self.colorspace=='RGB'):
            value = util.dssim(1.*util.tensor2im(in0.data), 1.*util.tensor2im(in1.data), range=255.).astype('float')
        elif(self.colorspace=='Lab'):
            value = util.dssim(util.tensor2np(util.tensor2tensorlab(in0.data,to_norm=False)), 
                util.tensor2np(util.tensor2tensorlab(in1.data,to_norm=False)), range=100.).astype('float')
        ret_var = Variable( torch.Tensor((value,) ) )
        if(self.use_gpu):
            ret_var = ret_var.cuda()
        return ret_var

def print_network(net):
    num_params = 0
    for param in net.parameters():
        num_params += param.numel()
    print('Network',net)
    print('Total number of parameters: %d' % num_params)


==> supplementary-material/code/stylegan/stylegan_lpips/pretrained_networks.py <==
from collections import namedtuple
import torch
from torchvision import models as tv
from IPython import embed

class squeezenet(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True):
        super(squeezenet, self).__init__()
        pretrained_features = tv.squeezenet1_1(pretrained=pretrained).features
        self.slice1 = torch.nn.Sequential()
        self.slice2 = torch.nn.Sequential()
        self.slice3 = torch.nn.Sequential()
        self.slice4 = torch.nn.Sequential()
        self.slice5 = torch.nn.Sequential()
        self.slice6 = torch.nn.Sequential()
        self.slice7 = torch.nn.Sequential()
        self.N_slices = 7
        for x in range(2):
            self.slice1.add_module(str(x), pretrained_features[x])
        for x in range(2,5):
            self.slice2.add_module(str(x), pretrained_features[x])
        for x in range(5, 8):
            self.slice3.add_module(str(x), pretrained_features[x])
        for x in range(8, 10):
            self.slice4.add_module(str(x), pretrained_features[x])
        for x in range(10, 11):
            self.slice5.add_module(str(x), pretrained_features[x])
        for x in range(11, 12):
            self.slice6.add_module(str(x), pretrained_features[x])
        for x in range(12, 13):
            self.slice7.add_module(str(x), pretrained_features[x])
        if not requires_grad:
            for param in self.parameters():
                param.requires_grad = False

    def forward(self, X):
        h = self.slice1(X)
        h_relu1 = h
        h = self.slice2(h)
        h_relu2 = h
        h = self.slice3(h)
        h_relu3 = h
        h = self.slice4(h)
        h_relu4 = h
        h = self.slice5(h)
        h_relu5 = h
        h = self.slice6(h)
        h_relu6 = h
        h = self.slice7(h)
        h_relu7 = h
        vgg_outputs = namedtuple("SqueezeOutputs", ['relu1','relu2','relu3','relu4','relu5','relu6','relu7'])
        out = vgg_outputs(h_relu1,h_relu2,h_relu3,h_relu4,h_relu5,h_relu6,h_relu7)

        return out


class alexnet(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True):
        super(alexnet, self).__init__()
        alexnet_pretrained_features = tv.alexnet(pretrained=pretrained).features
        self.slice1 = torch.nn.Sequential()
        self.slice2 = torch.nn.Sequential()
        self.slice3 = torch.nn.Sequential()
        self.slice4 = torch.nn.Sequential()
        self.slice5 = torch.nn.Sequential()
        self.N_slices = 5
        for x in range(2):
            self.slice1.add_module(str(x), alexnet_pretrained_features[x])
        for x in range(2, 5):
            self.slice2.add_module(str(x), alexnet_pretrained_features[x])
        for x in range(5, 8):
            self.slice3.add_module(str(x), alexnet_pretrained_features[x])
        for x in range(8, 10):
            self.slice4.add_module(str(x), alexnet_pretrained_features[x])
        for x in range(10, 12):
            self.slice5.add_module(str(x), alexnet_pretrained_features[x])
        if not requires_grad:
            for param in self.parameters():
                param.requires_grad = False

    def forward(self, X):
        h = self.slice1(X)
        h_relu1 = h
        h = self.slice2(h)
        h_relu2 = h
        h = self.slice3(h)
        h_relu3 = h
        h = self.slice4(h)
        h_relu4 = h
        h = self.slice5(h)
        h_relu5 = h
        alexnet_outputs = namedtuple("AlexnetOutputs", ['relu1', 'relu2', 'relu3', 'relu4', 'relu5'])
        out = alexnet_outputs(h_relu1, h_relu2, h_relu3, h_relu4, h_relu5)

        return out

class vgg16(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True):
        super(vgg16, self).__init__()
        vgg_pretrained_features = tv.vgg16(pretrained=pretrained).features
        self.slice1 = torch.nn.Sequential()
        self.slice2 = torch.nn.Sequential()
        self.slice3 = torch.nn.Sequential()
        self.slice4 = torch.nn.Sequential()
        self.slice5 = torch.nn.Sequential()
        self.N_slices = 5
        for x in range(4):
            self.slice1.add_module(str(x), vgg_pretrained_features[x])
        for x in range(4, 9):
            self.slice2.add_module(str(x), vgg_pretrained_features[x])
        for x in range(9, 16):
            self.slice3.add_module(str(x), vgg_pretrained_features[x])
        for x in range(16, 23):
            self.slice4.add_module(str(x), vgg_pretrained_features[x])
        for x in range(23, 30):
            self.slice5.add_module(str(x), vgg_pretrained_features[x])
        if not requires_grad:
            for param in self.parameters():
                param.requires_grad = False

    def forward(self, X):
        h = self.slice1(X)
        h_relu1_2 = h
        h = self.slice2(h)
        h_relu2_2 = h
        h = self.slice3(h)
        h_relu3_3 = h
        h = self.slice4(h)
        h_relu4_3 = h
        h = self.slice5(h)
        h_relu5_3 = h
        vgg_outputs = namedtuple("VggOutputs", ['relu1_2', 'relu2_2', 'relu3_3', 'relu4_3', 'relu5_3'])
        out = vgg_outputs(h_relu1_2, h_relu2_2, h_relu3_3, h_relu4_3, h_relu5_3)

        return out



class resnet(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True, num=18):
        super(resnet, self).__init__()
        if(num==18):
            self.net = tv.resnet18(pretrained=pretrained)
        elif(num==34):
            self.net = tv.resnet34(pretrained=pretrained)
        elif(num==50):
            self.net = tv.resnet50(pretrained=pretrained)
        elif(num==101):
            self.net = tv.resnet101(pretrained=pretrained)
        elif(num==152):
            self.net = tv.resnet152(pretrained=pretrained)
        self.N_slices = 5

        self.conv1 = self.net.conv1
        self.bn1 = self.net.bn1
        self.relu = self.net.relu
        self.maxpool = self.net.maxpool
        self.layer1 = self.net.layer1
        self.layer2 = self.net.layer2
        self.layer3 = self.net.layer3
        self.layer4 = self.net.layer4

    def forward(self, X):
        h = self.conv1(X)
        h = self.bn1(h)
        h = self.relu(h)
        h_relu1 = h
        h = self.maxpool(h)
        h = self.layer1(h)
        h_conv2 = h
        h = self.layer2(h)
        h_conv3 = h
        h = self.layer3(h)
        h_conv4 = h
        h = self.layer4(h)
        h_conv5 = h

        outputs = namedtuple("Outputs", ['relu1','conv2','conv3','conv4','conv5'])
        out = outputs(h_relu1, h_conv2, h_conv3, h_conv4, h_conv5)

        return out


==> supplementary-material/code/utils.py <==
import numpy as np
import matplotlib.pyplot as plt
import pickle

import torch
import torch.nn as nn
import torchvision.utils as vutils
from torch.utils.data import Dataset



class NNPrint(nn.Module):
    def __init__(self):
        super(NNPrint, self).__init__()
        
    def forward(self, x):
        print(x.shape)
        return x
    
class UnsupervisedDataset(Dataset):

    def __init__(self, dataset):
        self.dataset = dataset

    def __len__(self):
        return len(self.dataset)

    def __getitem__(self, idx):
        return self.dataset[idx][0]

    
def normalize_tensor(tensor, value_range=(0,1)):
    norm01 = (tensor - torch.min(tensor)) / \
             (torch.max(tensor) - torch.min(tensor))
    return norm01 * (value_range[1] - value_range[0]) + value_range[0]


def plot_tensor(tensor, figsize=None):
    if figsize is not None:
        plt.figure(figsize=figsize)
    plt.imshow(np.transpose(tensor.numpy(), (1,2,0)))
    plt.show()

    
def plot_grid(images, grid_size=8, figsize=None, file=None):
    if type(images) is np.ndarray:
        images = torch.from_numpy(images).float()
    grid = vutils.make_grid(images, nrow=grid_size, padding=2, pad_value=255)
    plot_tensor(grid, figsize=figsize)
    if file is not None:
        vutils.save_image(grid, file, dpi=300)

    
def project_onto_l1_ball(x, eps):
    """
    See: https://gist.github.com/tonyduan/1329998205d88c566588e57e3e2c0c55
    """
    original_shape = x.shape
    x = x.view(x.shape[0], -1)
    mask = (torch.norm(x, p=1, dim=1) < eps).float().unsqueeze(1)
    mu, _ = torch.sort(torch.abs(x), dim=1, descending=True)
    cumsum = torch.cumsum(mu, dim=1)
    arange = torch.arange(1, x.shape[1] + 1, device=x.device)
    rho, _ = torch.max((mu * arange > (cumsum - eps)) * arange, dim=1)
    theta = (cumsum[torch.arange(x.shape[0]), rho.cpu() - 1] - eps) / rho
    proj = (torch.abs(x) - theta.unsqueeze(1)).clamp(min=0)
    x = mask * x + (1 - mask) * proj * torch.sign(x)
    return x.view(original_shape)


def lr_scheduler(t, lr, lr_rampdown, lr_rampup):
    """
    See: https://github.com/NVlabs/stylegan2/blob/master/projector.py
    """
    lr_ramp = 1
    if lr_rampdown > 0:
        lr_ramp = min(1.0, (1.0 - t) / lr_rampdown)
    lr_ramp = 0.5 - 0.5 * np.cos(lr_ramp * np.pi)
    if lr_rampup > 0:
        lr_ramp = lr_ramp * min(1.0, t / lr_rampup)
    return lr * lr_ramp


def tv_prior(x):
    bs, c, h, w = x.shape
    tv_h = torch.sum((x[:,:,1:,:] - x[:,:,:-1,:])**2, dim=(1,2,3))
    tv_w = torch.sum((x[:,:,:,1:] - x[:,:,:,:-1])**2, dim=(1,2,3))
    return (tv_h + tv_w) / (c*h*w)


def rgb2gray(rgb):
    return rgb[...,:3] @ np.array([0.2989, 0.5870, 0.1140])


def torch_magnitudes(x):
    ft =  torch.fft.fft2(x)
    mags = torch.abs(ft)
    return mags


def numpy_magnitudes(x):
    ft = np.fft.fft2(x)
    mags = np.abs(ft)
    return mags


def torch_measurements(A, x):
    m = A.shape[1]
    n = x.shape[-1] * x.shape[-2] * x.shape[-3]
    assert(m <= n)
    N = x.shape[0]
    C = x.shape[1]
    
    x = x.type(A.dtype)
    compressed = (x.view(N, -1) @ A).view(N, m)
    compressed = torch.abs(compressed)
    compr_pad = nn.functional.pad(
        compressed, (0, n - m), 
        mode='constant', value=0
    ).reshape(x.shape)
    
    return compressed, compr_pad


def numpy_measurements(A, x):
    m = A.shape[1]
    n = x.shape[-1] * x.shape[-2] * x.shape[-3]
    assert(m <= n)
    N = x.shape[0]
    C = x.shape[1]
    compressed = (x.reshape(N, -1) @ A).reshape(N, m)
    compressed = np.abs(compressed)
    compr_pad = np.pad(
        compressed, ((0,0), (0,n - m)), 
        mode='constant'
    ).reshape(x.shape)
    
    return compressed, compr_pad


def save_results(results, path):
    pickle.dump(results, open(path + ".p", "wb"))

    
def load_results(path):
    results = pickle.load(open(path + ".p", "rb"))
    return results


def pick_results(batch, results, meas_fn=numpy_magnitudes, 
                 dist_fn=lambda x, y: np.mean((x-y)**2, axis=(1,2,3))):
    new_results = np.zeros_like(results)
    dist_min = np.ones((batch.shape[0])) * np.inf
    for i in range(results.shape[1]):
        dist = dist_fn(meas_fn(batch), meas_fn(results[:,i]))
        mask = dist < dist_min 
        new_results[mask, i:] = np.expand_dims(results[mask, i], axis=1)
        dist_min[mask] = dist[mask]
    return new_results


def cov(x):
    x = x.view(x.shape[0],-1)
    x = x - torch.mean(x, dim=0)
    cov = x.T @ x / (x.shape[0] - 1)
    return cov + 1e-9*torch.eye(cov.shape[0]).to(cov.device)


def torch_inverse(X):
    L = torch.linalg.cholesky(X + 1e9*torch.eye(X.shape[0]))
    inv = torch.cholesky_solve(torch.eye(X.shape[0]), L)
    return inv

==> supplementary-material/code/vae/model.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

def weights_init(m):
    if isinstance(m, nn.Conv2d):
        m.weight.data.normal_(0.0, 0.02)
    elif isinstance(m, nn.BatchNorm2d):
        m.weight.data.normal_(1.0, 0.02)
        m.bias.data.fill_(0)
        
        
        
class Encoder(nn.Module):
    
    def __init__(self, latent_dim=100, hidden_dim=500):
        super(Encoder, self).__init__()
        
        self.latent_dim = latent_dim
        self.hidden_dim = hidden_dim
        
        self.layers = nn.Sequential(
            nn.Linear(784, self.hidden_dim),
            nn.ReLU(),
            nn.Linear(self.hidden_dim, self.hidden_dim),
            nn.ReLU(),
        )
        self.mu = nn.Linear(self.hidden_dim, self.latent_dim)
        self.logvar = nn.Linear(self.hidden_dim, self.latent_dim)
        
    def forward(self, x):
        x = self.layers(x.view(x.shape[0], -1))
        return self.mu(x), torch.exp(0.5*self.logvar(x))
    
class Decoder(nn.Module):
    
    def __init__(self, latent_dim=100, hidden_dim=500):
        super(Decoder, self).__init__()
        
        self.latent_dim = latent_dim
        self.hidden_dim = hidden_dim  
        
        self.layer1 = nn.Sequential(
            nn.Linear(self.latent_dim, self.hidden_dim),
            nn.ReLU(),
        )
        self.layer2 = nn.Sequential(
            nn.Linear(self.hidden_dim, self.hidden_dim),
            nn.ReLU(),
        )
        self.layer3 = nn.Sequential(
            nn.Linear(self.hidden_dim, 784),
            nn.Sigmoid(),
            nn.Unflatten(1, (1, 28, 28)),
        )
        
        self.start_layer = 0
        self.end_layer = 2
        
    def forward(self, x):
        
        for i, layer in enumerate([self.layer1, self.layer2, self.layer3]):
            if i < self.start_layer:
                continue
            if i <= self.end_layer:
                x = layer(x)

        return x
